Superspace Expansion of The 11D Linearized Superfields in The Pure Spinor Formalism, and The Covariant Vertex Operator

11D pure spinors have been shown to successfully describe 11D supergravity in a manifestly super-Poincar\'e covariant manner. The feasibility of its actual usage for scattering amplitude computations requires an efficient manipulation of the superfields defining linearized 11D supergravity. In this paper, we directly address this problem by finding the superspace expansions of these superfields, at all orders in $\theta$, from recursive relations their equations of motion obey in Harnad-Shnider-like gauges. After introducing the 11D analogue of the 10D ${\cal ABC}$ superparticle, we construct, for the first time, a fully covariant vertex operator for 11D supergravity by making use of the linearized 11D superfields. Notably, we show that this vertex reproduces the Green-Gutperle-Kwon 11D operators in light-cone gauge.

==> anc/superfields.txt <==
*Expansions of superfields up to th^5.
*Multiplication is taken to be non-commuting, with implicit spinor index contractions.
*Indices for one-form gamma matrices are (\gamma^a)_{\alpha\beta} or (\gamma^a)^{\alpha\beta}
*n-forms are build from these without charge conjugation matrices, represented by ga(a1,...,an). 
*Some products with spinods, such as th*ga(a1,a2,a3,a4)*th, require a charge conjugation matrix
*which is absorbed in to the spinor on the far right. In the example given,
*the th on the right has a lowered index, so th*ga(a1,a2,a3,a4)*th = th*ga(a1,a2,a3,a4)*Clowered*th. 
*some spinor products with a single gamma matrix have a dedicated name, three examples follow:
*thth(...) = th*ga(...)*th , thpsi(...,b) = th*ga(...)*psi(b) and sp1th(...) = sp1*ga(...)*th, 
*sp1 is used as a place-holder spinor since we do not have free spinor indices in these expressions. 

   hab0 =
       - hfield(a1,a2)
      ;

   hab1 =
       + thpsi(a2,a1)
      ;

   hab2 =
       - 1/4*th*ga(k1,N1_?)*ga(a2)*th*hfield(a1,N1_?)
       - 1/2*th*Tcal(a1,N1_?,N2_?,N3_?,N4_?)*ga(a2)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
      ;

   hab3 =
       + 1/24*th*ga(k1,N1_?)*ga(a2)*th*thpsi(a1,N1_?)
       + 1/24*th*ga(k1,N1_?)*ga(a2)*th*thpsi(N1_?,a1)
       + 1/24*th*ga(N1_?,N2_?)*ga(a2)*th*thpsi(N1_?,N2_?)*k1(a1)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*thpsi(N1_?,N2_?,N3_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*thpsi(N1_?,N3_?,N2_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*thpsi(N2_?,N3_?,N1_?)
      ;

   hab4 =
       - 1/192*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(a1)*th*hfield(N1_?,N2_?)
       - 1/192*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a1,N2_?)
       - 1/96*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/96*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/192*th*ga(N1_?,N2_?)*ga(a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a1)
       + 1/96*th*ga(N1_?,N2_?)*ga(a2)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/12*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       - 1/12*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       + 1/12*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       - 1/6*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/6*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/6*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   hab5 =
       + 1/1920*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N1_?,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N2_?,N1_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a1,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a1)
       - 1/120*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       + 1/120*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       - 1/120*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       - 1/120*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N3_?,N4_?)
       + 1/120*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N4_?,N3_?)
       - 1/120*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/1920*th*ga(N1_?,N2_?)*ga(a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a1)
       + 1/1920*th*ga(N1_?,N2_?)*ga(a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)*k1(a1)
       + 1/120*th*ga(N1_?,N2_?)*ga(a2)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)*k1(a1)
       - 1/120*th*ga(N1_?,N2_?)*ga(a2)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)*k1(a1)
       + 1/120*th*ga(N1_?,N2_?)*ga(a2)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N2_?,N4_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N2_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N1_?,N4_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N1_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N4_?)
      ;

   haalpha0 =
       - psi(a1)*sp1
      ;

   haalpha1 =
       + 1/2*sp1th(N1_?,k1)*hfield(a1,N1_?)
       + th*Tcal(a1,N1_?,N2_?,N3_?,N4_?)*Craised*sp1*Hfield(N1_?,N2_?,N3_?,N4_?)
      ;

   haalpha2 =
       - 1/8*sp1th(N1_?,k1)*thpsi(a1,N1_?)
       - 1/8*sp1th(N1_?,k1)*thpsi(N1_?,a1)
       + 1/8*sp1th(N1_?,N2_?)*thpsi(N1_?,N2_?)*k1(a1)
       + 2*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*thpsi(N1_?,N2_?,N3_?)
       - 2*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*thpsi(N1_?,N3_?,N2_?)
       + 2*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*thpsi(N2_?,N3_?,N1_?)
      ;

   haalpha3 =
       + 1/48*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*hfield(N1_?,N2_?)
       + 1/48*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a1,N2_?)
       + 1/24*sp1th(N1_?,k1)*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/24*sp1th(N1_?,k1)*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/48*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a1)
       + 1/24*sp1th(N1_?,N2_?)*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       + 1/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       - 1/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   haalpha4 =
       - 1/384*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N1_?,N2_?)
       - 1/384*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N2_?,N1_?)
       - 1/384*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a1,N2_?)
       - 1/384*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a1)
       + 1/24*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       - 1/24*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       + 1/24*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/24*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N3_?,N4_?)
       - 1/24*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N4_?,N3_?)
       + 1/24*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/384*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a1)
       + 1/384*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)*k1(a1)
       + 1/24*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)*k1(a1)
       - 1/24*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)*k1(a1)
       + 1/24*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       + 1/24*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       + 1/24*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       - 1/24*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N2_?,N4_?)
       - 1/24*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N2_?)
       + 1/24*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N1_?,N4_?)
       + 1/24*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N1_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N4_?)
      ;

   haalpha5 =
       + 1/3840*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       + 1/3840*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)
       + 1/1920*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/1920*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(a1)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(N1_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/3840*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(a1)*th*hfield(N2_?,N3_?)
       + 1/3840*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a1,N3_?)
       + 1/1920*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(a1,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/1920*sp1th(N1_?,k1)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a1)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/240*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       + 1/240*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       - 1/240*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       + 1/120*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/120*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/120*sp1th(N1_?,k1)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/240*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       + 1/240*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       - 1/240*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       + 1/120*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/120*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/120*sp1th(N1_?,k1)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/3840*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*th*ga(k1,N4_?)*ga(N2_?)*th*hfield(N3_?,N4_?)*k1(a1)
       - 1/3840*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*th*ga(k1,N4_?)*ga(N3_?)*th*hfield(N2_?,N4_?)*k1(a1)
       - 1/1920*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/1920*sp1th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/240*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*th*ga(k1,N6_?)*ga(N3_?,N4_?)*th*hfield(N5_?,N6_?)*k1(a1)
       + 1/240*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*th*ga(k1,N6_?)*ga(N3_?,N5_?)*th*hfield(N4_?,N6_?)*k1(a1)
       - 1/240*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*th*ga(k1,N6_?)*ga(N4_?,N5_?)*th*hfield(N3_?,N6_?)*k1(a1)
       + 1/120*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*th*Tcal(N3_?,N6_?,N7_?,N8_?,N9_?)*ga(N4_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)*k1(a1)
       - 1/120*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*th*Tcal(N4_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)*k1(a1)
       + 1/120*sp1th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*th*Tcal(N5_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N4_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)*k1(a1)
       - 1/240*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N3_?)*th*hfield(N4_?,N5_?)
       - 1/240*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N3_?,N5_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/240*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*ga(k1,N5_?)*ga(N2_?)*th*hfield(N4_?,N5_?)
       + 1/240*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N2_?,N5_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/240*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*ga(k1,N5_?)*ga(N1_?)*th*hfield(N4_?,N5_?)
       - 1/240*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N1_?,N5_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*Tcal(N1_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N1_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       + 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       - 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       - 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       + 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       + 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       - 1/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*Craised*sp1*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
      ;

   halphaa1 =
       + 1/2*lath(N1_?)*hfield(a1,N1_?)
      ;

   halphaa2 =
       - 1/2*lath(N1_?)*thpsi(a1,N1_?)
      ;

   halphaa3 =
       + 1/8*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*hfield(N1_?,N2_?)
       + 5/24*lath(N1_?)*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/384*la*Rcal(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
      ;

   halphaa4 =
       - 3/160*lath(k1)*th*ga(N1_?,N2_?)*ga(a1)*th*thpsi(N1_?,N2_?)
       - 3/160*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N1_?,N2_?)
       - 3/160*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N2_?,N1_?)
       + 7/30*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N3_?,N4_?)
       - 7/30*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N4_?,N3_?)
       + 7/30*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/240*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*thpsi(N3_?,N4_?,N5_?)
       - 1/240*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*thpsi(N3_?,N5_?,N4_?)
       + 1/240*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*thpsi(N4_?,N5_?,N3_?)
      ;

   halphaa5 =
       + 1/480*lath(k1)*th*ga(N1_?,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       - 1/240*lath(k1)*th*ga(N1_?,N2_?)*ga(a1)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/480*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       + 1/480*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)
       + 1/240*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/240*lath(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(N1_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/40*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       + 1/40*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       - 1/40*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       + 1/20*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/20*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/20*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/1920*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*th*ga(k1,N6_?)*ga(N3_?,N4_?)*th*hfield(N5_?,N6_?)
       + 1/1920*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*th*ga(k1,N6_?)*ga(N3_?,N5_?)*th*hfield(N4_?,N6_?)
       - 1/1920*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*th*ga(k1,N6_?)*ga(N4_?,N5_?)*th*hfield(N3_?,N6_?)
       + 1/960*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*th*Tcal(N3_?,N6_?,N7_?,N8_?,N9_?)*ga(N4_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/960*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*th*Tcal(N4_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 1/960*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1)*th*th*Tcal(N5_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N4_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
      ;

   hss1 =
       + 1/2*sp1th(N1_?)*psi(N1_?)*sp2
      ;

   hss2 =
       - 1/4*sp1th(N1_?)*sp2th(N2_?,k1)*hfield(N1_?,N2_?)
       - 1/3*sp1th(N1_?)*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*Craised*sp2*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/96*sp1*Rcal(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*th*sp2th(N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
      ;

   hss3 =
       - 5/96*sp1th(k1)*sp2th(N1_?,N2_?)*thpsi(N1_?,N2_?)
       + 5/96*sp1th(N1_?)*sp2th(N2_?,k1)*thpsi(N1_?,N2_?)
       + 5/96*sp1th(N1_?)*sp2th(N2_?,k1)*thpsi(N2_?,N1_?)
       - 1/2*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*thpsi(N2_?,N3_?,N4_?)
       + 1/2*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*thpsi(N2_?,N4_?,N3_?)
       - 1/2*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*thpsi(N3_?,N4_?,N2_?)
       + 1/48*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*thpsi(N3_?,N4_?,N5_?)
       - 1/48*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*thpsi(N3_?,N5_?,N4_?)
       + 1/48*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*thpsi(N4_?,N5_?,N3_?)
      ;

   hss4 =
       + 7/960*sp1th(k1)*sp2th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       - 7/480*sp1th(k1)*sp2th(N1_?,N2_?)*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 7/960*sp1th(N1_?)*sp2th(N2_?,k1)*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       - 7/960*sp1th(N1_?)*sp2th(N2_?,k1)*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)
       - 7/480*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 7/480*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(N1_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       - 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       + 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       - 2/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 2/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 2/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/320*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N3_?,N4_?)*th*hfield(N5_?,N6_?)
       + 1/320*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N3_?,N5_?)*th*hfield(N4_?,N6_?)
       - 1/320*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N4_?,N5_?)*th*hfield(N3_?,N6_?)
       + 1/160*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N3_?,N6_?,N7_?,N8_?,N9_?)*ga(N4_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/160*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N4_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 1/160*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N5_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N4_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
      ;

   hss5 =
       - 1/1280*sp1th(k1)*sp2th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)
       - 1/1280*sp1th(k1)*sp2th(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)
       - 1/80*sp1th(k1)*sp2th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)
       + 1/80*sp1th(k1)*sp2th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)
       - 1/80*sp1th(k1)*sp2th(N1_?,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)
       + 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)
       + 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)
       + 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*th*ga(k1,N3_?)*ga(N2_?)*th*thpsi(N1_?,N3_?)
       + 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*th*ga(k1,N3_?)*ga(N2_?)*th*thpsi(N3_?,N1_?)
       - 1/80*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)
       + 1/80*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)
       - 1/80*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)
       - 1/80*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N2_?,k1,N3_?,N4_?,N5_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N5_?)
       + 1/80*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N2_?,k1,N3_?,N4_?,N5_?)*ga(N1_?)*th*thpsi(N3_?,N5_?,N4_?)
       - 1/80*sp1th(N1_?)*sp2th(N2_?,k1)*th*Tcal(N2_?,k1,N3_?,N4_?,N5_?)*ga(N1_?)*th*thpsi(N4_?,N5_?,N3_?)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N4_?)
       + 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*thpsi(N3_?,N5_?)
       + 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*thpsi(N5_?,N3_?)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*thpsi(N2_?,N5_?)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*thpsi(N5_?,N2_?)
       - 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N2_?,k1,N5_?,N6_?,N7_?)*ga(N3_?,N4_?)*th*thpsi(N5_?,N6_?,N7_?)
       + 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N2_?,k1,N5_?,N6_?,N7_?)*ga(N3_?,N4_?)*th*thpsi(N5_?,N7_?,N6_?)
       - 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N2_?,k1,N5_?,N6_?,N7_?)*ga(N3_?,N4_?)*th*thpsi(N6_?,N7_?,N5_?)
       + 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N3_?,k1,N5_?,N6_?,N7_?)*ga(N2_?,N4_?)*th*thpsi(N5_?,N6_?,N7_?)
       - 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N3_?,k1,N5_?,N6_?,N7_?)*ga(N2_?,N4_?)*th*thpsi(N5_?,N7_?,N6_?)
       + 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N3_?,k1,N5_?,N6_?,N7_?)*ga(N2_?,N4_?)*th*thpsi(N6_?,N7_?,N5_?)
       - 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N4_?,k1,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N7_?)
       + 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N4_?,k1,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N7_?,N6_?)
       - 1/9*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*Craised*sp2*th*Tcal(N4_?,k1,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*thpsi(N6_?,N7_?,N5_?)
       + 1/2880*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N3_?,N4_?)*th*thpsi(N5_?,N6_?)
       + 1/2880*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N3_?,N4_?)*th*thpsi(N6_?,N5_?)
       - 1/2880*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N3_?,N5_?)*th*thpsi(N4_?,N6_?)
       - 1/2880*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N3_?,N5_?)*th*thpsi(N6_?,N4_?)
       + 1/2880*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N4_?,N5_?)*th*thpsi(N3_?,N6_?)
       + 1/2880*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*ga(k1,N6_?)*ga(N4_?,N5_?)*th*thpsi(N6_?,N3_?)
       + 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N3_?,k1,N6_?,N7_?,N8_?)*ga(N4_?,N5_?)*th*thpsi(N6_?,N7_?,N8_?)
       - 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N3_?,k1,N6_?,N7_?,N8_?)*ga(N4_?,N5_?)*th*thpsi(N6_?,N8_?,N7_?)
       + 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N3_?,k1,N6_?,N7_?,N8_?)*ga(N4_?,N5_?)*th*thpsi(N7_?,N8_?,N6_?)
       - 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N4_?,k1,N6_?,N7_?,N8_?)*ga(N3_?,N5_?)*th*thpsi(N6_?,N7_?,N8_?)
       + 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N4_?,k1,N6_?,N7_?,N8_?)*ga(N3_?,N5_?)*th*thpsi(N6_?,N8_?,N7_?)
       - 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N4_?,k1,N6_?,N7_?,N8_?)*ga(N3_?,N5_?)*th*thpsi(N7_?,N8_?,N6_?)
       + 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N5_?,k1,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*thpsi(N6_?,N7_?,N8_?)
       - 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N5_?,k1,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*thpsi(N6_?,N8_?,N7_?)
       + 1/180*sp1*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*sp2th(N1_?,N2_?)*th*Tcal(N5_?,k1,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*thpsi(N7_?,N8_?,N6_?)
      ;

   Cvvv0 =
       + cfield(a1,a2,a3)
      ;

   Cvvv1 =
       + thpsi(a1,a2,a3)
       - thpsi(a1,a3,a2)
       + thpsi(a2,a3,a1)
      ;

   Cvvv2 =
       - 1/4*th*ga(k1,N1_?)*ga(a1,a2)*th*hfield(a3,N1_?)
       + 1/4*th*ga(k1,N1_?)*ga(a1,a3)*th*hfield(a2,N1_?)
       - 1/4*th*ga(k1,N1_?)*ga(a2,a3)*th*hfield(a1,N1_?)
       + 1/2*th*Tcal(a1,N1_?,N2_?,N3_?,N4_?)*ga(a2,a3)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/2*th*Tcal(a2,N1_?,N2_?,N3_?,N4_?)*ga(a1,a3)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/2*th*Tcal(a3,N1_?,N2_?,N3_?,N4_?)*ga(a1,a2)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
      ;

   Cvvv3 =
       + 1/24*th*ga(k1,N1_?)*ga(a1,a2)*th*thpsi(a3,N1_?)
       + 1/24*th*ga(k1,N1_?)*ga(a1,a2)*th*thpsi(N1_?,a3)
       - 1/24*th*ga(k1,N1_?)*ga(a1,a3)*th*thpsi(a2,N1_?)
       - 1/24*th*ga(k1,N1_?)*ga(a1,a3)*th*thpsi(N1_?,a2)
       + 1/24*th*ga(k1,N1_?)*ga(a2,a3)*th*thpsi(a1,N1_?)
       + 1/24*th*ga(k1,N1_?)*ga(a2,a3)*th*thpsi(N1_?,a1)
       + 1/24*th*ga(N1_?,N2_?)*ga(a1,a2)*th*thpsi(N1_?,N2_?)*k1(a3)
       - 1/24*th*ga(N1_?,N2_?)*ga(a1,a3)*th*thpsi(N1_?,N2_?)*k1(a2)
       + 1/24*th*ga(N1_?,N2_?)*ga(a2,a3)*th*thpsi(N1_?,N2_?)*k1(a1)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*thpsi(N1_?,N2_?,N3_?)
       - 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*thpsi(N1_?,N3_?,N2_?)
       + 2/3*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*thpsi(N2_?,N3_?,N1_?)
       - 2/3*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*thpsi(N1_?,N2_?,N3_?)
       + 2/3*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*thpsi(N1_?,N3_?,N2_?)
       - 2/3*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*thpsi(N2_?,N3_?,N1_?)
       + 2/3*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*thpsi(N1_?,N2_?,N3_?)
       - 2/3*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*thpsi(N1_?,N3_?,N2_?)
       + 2/3*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*thpsi(N2_?,N3_?,N1_?)
      ;

   Cvvv4 =
       - 1/192*th*ga(k1,N1_?)*ga(a1,a2)*th*th*ga(k1,N2_?)*ga(a3)*th*hfield(N1_?,N2_?)
       - 1/192*th*ga(k1,N1_?)*ga(a1,a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a3,N2_?)
       - 1/96*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(a3,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/96*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a3)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/192*th*ga(k1,N1_?)*ga(a1,a3)*th*th*ga(k1,N2_?)*ga(a2)*th*hfield(N1_?,N2_?)
       + 1/192*th*ga(k1,N1_?)*ga(a1,a3)*th*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a2,N2_?)
       + 1/96*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(a2,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/96*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a2)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/192*th*ga(k1,N1_?)*ga(a2,a3)*th*th*ga(k1,N2_?)*ga(a1)*th*hfield(N1_?,N2_?)
       - 1/192*th*ga(k1,N1_?)*ga(a2,a3)*th*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a1,N2_?)
       - 1/96*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/96*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/192*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a3)
       + 1/96*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a3)
       + 1/192*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a2)
       - 1/96*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/192*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a1)
       + 1/96*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/12*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       + 1/12*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       - 1/12*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       + 1/6*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/6*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/6*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/12*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       - 1/12*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       + 1/12*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       - 1/6*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/6*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/6*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/12*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       + 1/12*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       - 1/12*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       + 1/6*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/6*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/6*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   Cvvv5 =
       + 1/1920*th*ga(k1,N1_?)*ga(a1,a2)*th*th*ga(k1,N2_?)*ga(a3)*th*thpsi(N1_?,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a1,a2)*th*th*ga(k1,N2_?)*ga(a3)*th*thpsi(N2_?,N1_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a1,a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a3,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a1,a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a3)
       - 1/120*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(a3,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       + 1/120*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(a3,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       - 1/120*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(a3,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       - 1/120*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a3)*th*thpsi(N2_?,N3_?,N4_?)
       + 1/120*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a3)*th*thpsi(N2_?,N4_?,N3_?)
       - 1/120*th*ga(k1,N1_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a3)*th*thpsi(N3_?,N4_?,N2_?)
       - 1/1920*th*ga(k1,N1_?)*ga(a1,a3)*th*th*ga(k1,N2_?)*ga(a2)*th*thpsi(N1_?,N2_?)
       - 1/1920*th*ga(k1,N1_?)*ga(a1,a3)*th*th*ga(k1,N2_?)*ga(a2)*th*thpsi(N2_?,N1_?)
       - 1/1920*th*ga(k1,N1_?)*ga(a1,a3)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a2,N2_?)
       - 1/1920*th*ga(k1,N1_?)*ga(a1,a3)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a2)
       + 1/120*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       - 1/120*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       + 1/120*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/120*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*thpsi(N2_?,N3_?,N4_?)
       - 1/120*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*thpsi(N2_?,N4_?,N3_?)
       + 1/120*th*ga(k1,N1_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2,a3)*th*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N1_?,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2,a3)*th*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N2_?,N1_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2,a3)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a1,N2_?)
       + 1/1920*th*ga(k1,N1_?)*ga(a2,a3)*th*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a1)
       - 1/120*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       + 1/120*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       - 1/120*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       - 1/120*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N3_?,N4_?)
       + 1/120*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N4_?,N3_?)
       - 1/120*th*ga(k1,N1_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/1920*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a3)
       + 1/1920*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)*k1(a3)
       + 1/120*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)*k1(a3)
       - 1/120*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)*k1(a3)
       + 1/120*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)*k1(a3)
       - 1/1920*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a2)
       - 1/1920*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)*k1(a2)
       - 1/120*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)*k1(a2)
       + 1/120*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)*k1(a2)
       - 1/120*th*ga(N1_?,N2_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)*k1(a2)
       + 1/1920*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a1)
       + 1/1920*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*ga(k1,N3_?)*ga(N1_?)*th*thpsi(N3_?,N2_?)*k1(a1)
       + 1/120*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)*k1(a1)
       - 1/120*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)*k1(a1)
       + 1/120*th*ga(N1_?,N2_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N2_?,N4_?)
       - 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N2_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N1_?,N4_?)
       + 1/120*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N1_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2,a3)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 1/120*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       - 1/120*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       + 1/120*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N2_?,N4_?)
       + 1/120*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N2_?)
       - 1/120*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N1_?,N4_?)
       - 1/120*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N1_?)
       - 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1,a3)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 1/120*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       + 1/120*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       - 1/120*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N2_?,N4_?)
       - 1/120*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N2_?)
       + 1/120*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N1_?,N4_?)
       + 1/120*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N1_?)
       + 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*th*Tcal(a3,k1,N1_?,N2_?,N3_?)*ga(a1,a2)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N4_?)
      ;

   Cvvl0 = 0;

   Cvvl1 =
       - 1/2*lath(a1,N1_?)*hfield(a2,N1_?)
       + 1/2*lath(a2,N1_?)*hfield(a1,N1_?)
       - 1/2*lath(N1_?)*cfield(a1,a2,N1_?)
      ;

   Cvvl2 =
       + 1/3*lath(a1,N1_?)*thpsi(N1_?,a2)
       - 1/3*lath(a2,N1_?)*thpsi(N1_?,a1)
       - 1/2*lath(N1_?)*thpsi(a1,a2,N1_?)
       + 1/3*lath(N1_?)*thpsi(a1,N1_?,a2)
       - 1/3*lath(N1_?)*thpsi(a2,N1_?,a1)
      ;

   Cvvl3 =
       - 1/16*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a2,N2_?)
       - 1/8*lath(a1,N1_?)*th*Tcal(a2,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/16*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a1,N2_?)
       + 1/8*lath(a2,N1_?)*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/8*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*hfield(N1_?,N2_?)
       - 1/16*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*hfield(a2,N2_?)
       + 1/16*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*hfield(a1,N2_?)
       - 1/8*lath(N1_?)*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(a2,N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/8*lath(N1_?)*th*Tcal(a2,N2_?,N3_?,N4_?,N5_?)*ga(a1,N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 5/24*lath(N1_?)*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1,a2)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/384*la*Rcal(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
      ;

   Cvvl4 =
       - 3/160*lath(k1)*th*ga(N1_?,N2_?)*ga(a1,a2)*th*thpsi(N1_?,N2_?)
       + 1/120*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a2,N2_?)
       + 1/120*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a2)
       + 1/120*lath(a1,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a2)
       - 2/15*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       + 2/15*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       - 2/15*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       - 1/120*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a1,N2_?)
       - 1/120*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a1)
       - 1/120*lath(a2,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)*k1(a1)
       + 2/15*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       - 2/15*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       + 2/15*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       - 3/160*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*thpsi(N1_?,N2_?)
       - 3/160*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*thpsi(N2_?,N1_?)
       + 1/120*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*thpsi(a2,N2_?)
       + 1/120*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*thpsi(N2_?,a2)
       - 1/120*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*thpsi(a1,N2_?)
       - 1/120*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*thpsi(N2_?,a1)
       + 1/120*lath(N1_?)*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*thpsi(N2_?,N3_?)*k1(a2)
       - 1/120*lath(N1_?)*th*ga(N2_?,N3_?)*ga(a2,N1_?)*th*thpsi(N2_?,N3_?)*k1(a1)
       - 2/15*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       + 2/15*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       - 2/15*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       + 2/15*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*thpsi(N2_?,N3_?,N4_?)
       - 2/15*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*thpsi(N2_?,N4_?,N3_?)
       + 2/15*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*thpsi(N3_?,N4_?,N2_?)
       - 7/30*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*thpsi(N2_?,N3_?,N4_?)
       + 7/30*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*thpsi(N2_?,N4_?,N3_?)
       - 7/30*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*thpsi(N3_?,N4_?,N2_?)
       + 1/240*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*thpsi(N3_?,N4_?,N5_?)
       - 1/240*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*thpsi(N3_?,N5_?,N4_?)
       + 1/240*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*thpsi(N4_?,N5_?,N3_?)
      ;

   Cvvl5 =
       + 1/480*lath(k1)*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       - 1/240*lath(k1)*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/1152*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(a2)*th*hfield(N2_?,N3_?)
       - 1/1152*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a2,N3_?)
       - 1/576*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(a2,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/576*lath(a1,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a2)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/1152*lath(a1,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*th*ga(k1,N4_?)*ga(N2_?)*th*hfield(N3_?,N4_?)*k1(a2)
       + 1/576*lath(a1,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/72*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       - 1/72*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       + 1/72*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       - 1/36*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/36*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/36*lath(a1,N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/1152*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(a1)*th*hfield(N2_?,N3_?)
       + 1/1152*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a1,N3_?)
       + 1/576*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(a1,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/576*lath(a2,N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a1)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/1152*lath(a2,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*th*ga(k1,N4_?)*ga(N2_?)*th*hfield(N3_?,N4_?)*k1(a1)
       - 1/576*lath(a2,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/72*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       + 1/72*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       - 1/72*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       + 1/36*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/36*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/36*lath(a2,N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/480*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)
       + 1/480*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)
       + 1/240*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/240*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,a2)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(N1_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/1152*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*th*ga(k1,N3_?)*ga(a2)*th*hfield(N2_?,N3_?)
       - 1/1152*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a2,N3_?)
       - 1/576*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*th*Tcal(a2,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/576*lath(N1_?)*th*ga(k1,N2_?)*ga(a1,N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a2)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/1152*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*th*ga(k1,N3_?)*ga(a1)*th*hfield(N2_?,N3_?)
       + 1/1152*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a1,N3_?)
       + 1/576*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*th*Tcal(a1,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/576*lath(N1_?)*th*ga(k1,N2_?)*ga(a2,N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a1)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/1152*lath(N1_?)*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*th*ga(k1,N4_?)*ga(N2_?)*th*hfield(N3_?,N4_?)*k1(a2)
       + 1/576*lath(N1_?)*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/1152*lath(N1_?)*th*ga(N2_?,N3_?)*ga(a2,N1_?)*th*th*ga(k1,N4_?)*ga(N2_?)*th*hfield(N3_?,N4_?)*k1(a1)
       - 1/576*lath(N1_?)*th*ga(N2_?,N3_?)*ga(a2,N1_?)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/72*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       - 1/72*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       + 1/72*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       - 1/36*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/36*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/36*lath(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(a2,N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/72*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       + 1/72*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       - 1/72*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       + 1/36*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/36*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/36*lath(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(a1,N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/40*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)
       - 1/40*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)
       + 1/40*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)
       - 1/20*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/20*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/20*lath(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1,a2)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/1920*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N6_?)*ga(N3_?,N4_?)*th*hfield(N5_?,N6_?)
       + 1/1920*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N6_?)*ga(N3_?,N5_?)*th*hfield(N4_?,N6_?)
       - 1/1920*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*ga(k1,N6_?)*ga(N4_?,N5_?)*th*hfield(N3_?,N6_?)
       + 1/960*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N3_?,N6_?,N7_?,N8_?,N9_?)*ga(N4_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/960*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N4_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N5_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 1/960*la*Rcal(N1_?,N2_?,k1,N3_?,N4_?,N5_?)*th*th*ga(N1_?,N2_?)*ga(a1,a2)*th*th*Tcal(N5_?,N6_?,N7_?,N8_?,N9_?)*ga(N3_?,N4_?)*th*Hfield(N6_?,N7_?,N8_?,N9_?)
      ;

   Cvll0 = 0;

   Cvll1 = 0;

   Cvll2 =
       + 1/2*lath(N1_?)*lath(a1,N2_?)*hfield(N1_?,N2_?)
       - 1/4*lath(N1_?)*lath(N1_?,N2_?)*hfield(a1,N2_?)
       + 1/4*lath(N1_?)*lath(N2_?)*cfield(a1,N1_?,N2_?)
      ;

   Cvll3 =
       - 1/3*lath(N1_?)*lath(a1,N2_?)*thpsi(N2_?,N1_?)
       + 2/15*lath(N1_?)*lath(N1_?,N2_?)*thpsi(N2_?,a1)
       + 1/3*lath(N1_?)*lath(N2_?)*thpsi(a1,N1_?,N2_?)
       + 2/15*lath(N1_?)*lath(N2_?)*thpsi(N1_?,N2_?,a1)
      ;

   Cvll4 =
       - 1/1152*lath(a1,N1_?)*la*Rcal(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*th*th*ga(N2_?,N3_?)*ga(N1_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/16*lath(N1_?)*lath(a1,N2_?)*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)
       + 1/9*lath(N1_?)*lath(a1,N2_?)*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/48*lath(N1_?)*lath(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a1,N3_?)
       - 1/24*lath(N1_?)*lath(N1_?,N2_?)*th*Tcal(a1,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/16*lath(N1_?)*lath(N2_?)*th*ga(k1,N3_?)*ga(a1,N1_?)*th*hfield(N2_?,N3_?)
       - 1/48*lath(N1_?)*lath(N2_?)*th*ga(k1,N3_?)*ga(N1_?,N2_?)*th*hfield(a1,N3_?)
       + 1/24*lath(N1_?)*lath(N2_?)*th*Tcal(a1,N3_?,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/9*lath(N1_?)*lath(N2_?)*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(a1,N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/1152*lath(N1_?)*la*Rcal(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*th*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   Cvll5 =
       - 13/1680*lath(k1)*lath(a1,N1_?)*th*ga(N2_?,N3_?)*ga(N1_?)*th*thpsi(N2_?,N3_?)
       - 1/840*lath(a1,N1_?)*la*Rcal(N2_?,N3_?,k1,N4_?,N5_?,N6_?)*th*th*ga(N2_?,N3_?)*ga(N1_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 1/840*lath(a1,N1_?)*la*Rcal(N2_?,N3_?,k1,N4_?,N5_?,N6_?)*th*th*ga(N2_?,N3_?)*ga(N1_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 1/840*lath(a1,N1_?)*la*Rcal(N2_?,N3_?,k1,N4_?,N5_?,N6_?)*th*th*ga(N2_?,N3_?)*ga(N1_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 13/1680*lath(N1_?)*lath(k1)*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*thpsi(N2_?,N3_?)
       - 13/1680*lath(N1_?)*lath(a1,N2_?)*th*ga(k1,N3_?)*ga(N2_?)*th*thpsi(N1_?,N3_?)
       - 13/1680*lath(N1_?)*lath(a1,N2_?)*th*ga(k1,N3_?)*ga(N2_?)*th*thpsi(N3_?,N1_?)
       + 11/105*lath(N1_?)*lath(a1,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)
       - 11/105*lath(N1_?)*lath(a1,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)
       + 11/105*lath(N1_?)*lath(a1,N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)
       + 1/420*lath(N1_?)*lath(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N2_?)*th*thpsi(a1,N3_?)
       + 1/420*lath(N1_?)*lath(N1_?,N2_?)*th*ga(k1,N3_?)*ga(N2_?)*th*thpsi(N3_?,a1)
       + 1/420*lath(N1_?)*lath(N1_?,N2_?)*th*ga(N3_?,N4_?)*ga(N2_?)*th*thpsi(N3_?,N4_?)*k1(a1)
       - 4/105*lath(N1_?)*lath(N1_?,N2_?)*th*Tcal(a1,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N4_?,N5_?)
       + 4/105*lath(N1_?)*lath(N1_?,N2_?)*th*Tcal(a1,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N3_?,N5_?,N4_?)
       - 4/105*lath(N1_?)*lath(N1_?,N2_?)*th*Tcal(a1,k1,N3_?,N4_?,N5_?)*ga(N2_?)*th*thpsi(N4_?,N5_?,N3_?)
       + 13/1680*lath(N1_?)*lath(N2_?)*th*ga(k1,N3_?)*ga(a1,N1_?)*th*thpsi(N2_?,N3_?)
       + 13/1680*lath(N1_?)*lath(N2_?)*th*ga(k1,N3_?)*ga(a1,N1_?)*th*thpsi(N3_?,N2_?)
       + 1/420*lath(N1_?)*lath(N2_?)*th*ga(k1,N3_?)*ga(N1_?,N2_?)*th*thpsi(a1,N3_?)
       + 1/420*lath(N1_?)*lath(N2_?)*th*ga(k1,N3_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,a1)
       + 1/420*lath(N1_?)*lath(N2_?)*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)*k1(a1)
       + 4/105*lath(N1_?)*lath(N2_?)*th*Tcal(a1,k1,N3_?,N4_?,N5_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?,N5_?)
       - 4/105*lath(N1_?)*lath(N2_?)*th*Tcal(a1,k1,N3_?,N4_?,N5_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N5_?,N4_?)
       + 4/105*lath(N1_?)*lath(N2_?)*th*Tcal(a1,k1,N3_?,N4_?,N5_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N3_?)
       - 11/105*lath(N1_?)*lath(N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(a1,N2_?)*th*thpsi(N3_?,N4_?,N5_?)
       + 11/105*lath(N1_?)*lath(N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(a1,N2_?)*th*thpsi(N3_?,N5_?,N4_?)
       - 11/105*lath(N1_?)*lath(N2_?)*th*Tcal(N1_?,k1,N3_?,N4_?,N5_?)*ga(a1,N2_?)*th*thpsi(N4_?,N5_?,N3_?)
       - 1/840*lath(N1_?)*la*Rcal(N2_?,N3_?,k1,N4_?,N5_?,N6_?)*th*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 1/840*lath(N1_?)*la*Rcal(N2_?,N3_?,k1,N4_?,N5_?,N6_?)*th*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 1/840*lath(N1_?)*la*Rcal(N2_?,N3_?,k1,N4_?,N5_?,N6_?)*th*th*ga(N2_?,N3_?)*ga(a1,N1_?)*th*thpsi(N5_?,N6_?,N4_?)
      ;

   clll3 =
       - 3/8*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*hfield(N2_?,N3_?)
       - 1/8*lath(N1_?)*lath(N2_?)*lath(N3_?)*cfield(N1_?,N2_?,N3_?)
      ;

   clll4 =
       + 1/5*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thpsi(N3_?,N2_?)
       - 1/5*lath(N1_?)*lath(N2_?)*lath(N3_?)*thpsi(N1_?,N2_?,N3_?)
      ;

   clll5 =
       + 1/3072*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/32*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*hfield(N2_?,N4_?)
       - 11/192*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/32*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       - 11/192*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/3072*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
      ;

   clll6 =
       + 17/5040*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*th*ga(N3_?,N4_?)*ga(N2_?)*th*thpsi(N3_?,N4_?)
       + 1/2520*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*thpsi(N5_?,N6_?,N7_?)
       - 1/2520*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*thpsi(N5_?,N7_?,N6_?)
       + 1/2520*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*thpsi(N6_?,N7_?,N5_?)
       - 17/5040*lath(N1_?)*lath(N2_?)*lath(k1)*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       + 17/5040*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*thpsi(N2_?,N4_?)
       + 17/5040*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*thpsi(N4_?,N2_?)
       - 1/21*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 1/21*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 1/21*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 17/5040*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       - 17/5040*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       - 1/21*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 1/21*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 1/21*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 1/2520*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N7_?)
       - 1/2520*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N7_?,N6_?)
       + 1/2520*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*thpsi(N6_?,N7_?,N5_?)
      ;

   clll7 =
       - 11/38400*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*ga(k1,N5_?)*ga(N3_?)*th*hfield(N4_?,N5_?)
       + 11/19200*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/25600*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*ga(k1,N8_?)*ga(N5_?,N6_?)*th*hfield(N7_?,N8_?)
       + 1/25600*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*ga(k1,N8_?)*ga(N5_?,N7_?)*th*hfield(N6_?,N8_?)
       - 1/25600*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*ga(k1,N8_?)*ga(N6_?,N7_?)*th*hfield(N5_?,N8_?)
       + 1/12800*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*Tcal(N5_?,N8_?,N9_?,N10_?,N11_?)*ga(N6_?,N7_?)*th*Hfield(N8_?,N9_?,N10_?,N11_?)
       - 1/12800*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*Tcal(N6_?,N8_?,N9_?,N10_?,N11_?)*ga(N5_?,N7_?)*th*Hfield(N8_?,N9_?,N10_?,N11_?)
       + 1/12800*lath(N1_?)*lath(N1_?,N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N2_?)*th*th*Tcal(N7_?,N8_?,N9_?,N10_?,N11_?)*ga(N5_?,N6_?)*th*Hfield(N8_?,N9_?,N10_?,N11_?)
       + 11/38400*lath(N1_?)*lath(N2_?)*lath(k1)*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N3_?)*th*hfield(N4_?,N5_?)
       - 11/19200*lath(N1_?)*lath(N2_?)*lath(k1)*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 11/38400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*th*ga(k1,N5_?)*ga(N2_?)*th*hfield(N4_?,N5_?)
       - 11/38400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N2_?,N5_?)
       - 11/19200*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 11/19200*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*ga(k1,N4_?)*ga(N3_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 19/4800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       - 19/4800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       + 19/4800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       - 19/2400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 19/2400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 19/2400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N3_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 11/38400*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N3_?)*th*hfield(N4_?,N5_?)
       + 11/38400*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N3_?,N5_?)
       + 11/19200*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 11/19200*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 19/4800*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       - 19/4800*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       + 19/4800*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       - 19/2400*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 19/2400*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 19/2400*lath(N1_?)*lath(N2_?)*lath(N3_?)*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/25600*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N8_?)*ga(N5_?,N6_?)*th*hfield(N7_?,N8_?)
       + 1/25600*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N8_?)*ga(N5_?,N7_?)*th*hfield(N6_?,N8_?)
       - 1/25600*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N8_?)*ga(N6_?,N7_?)*th*hfield(N5_?,N8_?)
       + 1/12800*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N5_?,N8_?,N9_?,N10_?,N11_?)*ga(N6_?,N7_?)*th*Hfield(N8_?,N9_?,N10_?,N11_?)
       - 1/12800*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N6_?,N8_?,N9_?,N10_?,N11_?)*ga(N5_?,N7_?)*th*Hfield(N8_?,N9_?,N10_?,N11_?)
       + 1/12800*lath(N1_?)*lath(N2_?)*la*Rcal(N3_?,N4_?,k1,N5_?,N6_?,N7_?)*th*th*ga(N3_?,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N7_?,N8_?,N9_?,N10_?,N11_?)*ga(N5_?,N6_?)*th*Hfield(N8_?,N9_?,N10_?,N11_?)
      ;

   omegasvv0 = 0;

   omegasvv1 =
       + 1/2*sp1th(N1_?)*hfield(a1,N1_?)*k1(a2)
       - 1/2*sp1th(N1_?)*hfield(a2,N1_?)*k1(a1)
       - 1/8*sp1*Rcal(a1,a2,N1_?,N2_?,N3_?,N4_?)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
      ;

   omegasvv2 =
       + 1/6*sp1th(k1)*thpsi(a1,a2)
       - 1/6*sp1th(k1)*thpsi(a2,a1)
       - 1/6*sp1th(N1_?)*thpsi(a1,N1_?)*k1(a2)
       + 1/6*sp1th(N1_?)*thpsi(a2,N1_?)*k1(a1)
       - 1/6*sp1th(N1_?)*thpsi(N1_?,a1)*k1(a2)
       + 1/6*sp1th(N1_?)*thpsi(N1_?,a2)*k1(a1)
       - 1/3*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*thpsi(N1_?,N2_?,N3_?)
       + 1/3*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*thpsi(N1_?,N3_?,N2_?)
       - 1/3*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*thpsi(N2_?,N3_?,N1_?)
      ;

   omegasvv3 =
       - 1/32*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*hfield(a2,N1_?)
       + 1/32*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*hfield(a1,N1_?)
       + 1/16*sp1th(k1)*th*Tcal(a1,N1_?,N2_?,N3_?,N4_?)*ga(a2)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/16*sp1th(k1)*th*Tcal(a2,N1_?,N2_?,N3_?,N4_?)*ga(a1)*th*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/32*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*hfield(N1_?,N2_?)*k1(a2)
       - 1/32*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*hfield(N1_?,N2_?)*k1(a1)
       + 1/32*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a1,N2_?)*k1(a2)
       - 1/32*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a2,N2_?)*k1(a1)
       + 1/16*sp1th(N1_?)*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/16*sp1th(N1_?)*th*Tcal(a2,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/16*sp1th(N1_?)*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1)*th*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/16*sp1th(N1_?)*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a2)*th*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/16*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       - 1/16*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       + 1/16*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       - 1/8*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/8*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/8*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   omegasvv4 =
       + 1/240*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*thpsi(a2,N1_?)
       + 1/240*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*thpsi(N1_?,a2)
       - 1/240*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*thpsi(a1,N1_?)
       - 1/240*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*thpsi(N1_?,a1)
       + 1/15*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*thpsi(N1_?,N2_?,N3_?)
       - 1/15*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*thpsi(N1_?,N3_?,N2_?)
       + 1/15*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*thpsi(N2_?,N3_?,N1_?)
       - 1/15*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*thpsi(N1_?,N2_?,N3_?)
       + 1/15*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*thpsi(N1_?,N3_?,N2_?)
       - 1/15*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*thpsi(N2_?,N3_?,N1_?)
       - 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N1_?,N2_?)*k1(a2)
       - 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*thpsi(N2_?,N1_?)*k1(a2)
       + 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*thpsi(N1_?,N2_?)*k1(a1)
       + 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*thpsi(N2_?,N1_?)*k1(a1)
       - 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a1,N2_?)*k1(a2)
       + 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(a2,N2_?)*k1(a1)
       - 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a1)*k1(a2)
       + 1/240*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*thpsi(N2_?,a2)*k1(a1)
       + 1/15*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)*k1(a2)
       - 1/15*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)*k1(a2)
       + 1/15*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)*k1(a2)
       - 1/15*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N3_?,N4_?)*k1(a1)
       + 1/15*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       - 1/15*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       + 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N3_?,N4_?)*k1(a2)
       - 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N2_?,N4_?,N3_?)*k1(a2)
       + 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*thpsi(N3_?,N4_?,N2_?)*k1(a2)
       - 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*thpsi(N2_?,N3_?,N4_?)*k1(a1)
       + 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       - 1/15*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/120*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N3_?,N4_?)
       - 1/120*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N3_?)
       + 1/120*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N2_?,N4_?)
       + 1/120*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N2_?)
       - 1/120*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N1_?,N4_?)
       - 1/120*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N1_?)
       - 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       + 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N5_?,N6_?)
       - 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N4_?,N6_?,N5_?)
       + 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*thpsi(N5_?,N6_?,N4_?)
       - 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N5_?,N6_?)
       + 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N4_?,N6_?,N5_?)
       - 2/15*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*thpsi(N5_?,N6_?,N4_?)
      ;

   omegasvv5 =
       - 1/2304*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*th*ga(k1,N2_?)*ga(a2)*th*hfield(N1_?,N2_?)
       - 1/2304*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a2,N2_?)
       - 1/1152*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*th*Tcal(a2,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/1152*sp1th(k1)*th*ga(k1,N1_?)*ga(a1)*th*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a2)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/2304*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(a1)*th*hfield(N1_?,N2_?)
       + 1/2304*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*th*ga(k1,N2_?)*ga(N1_?)*th*hfield(a1,N2_?)
       + 1/1152*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(a1,N2_?,N3_?,N4_?,N5_?)*ga(N1_?)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/1152*sp1th(k1)*th*ga(k1,N1_?)*ga(a2)*th*th*Tcal(N1_?,N2_?,N3_?,N4_?,N5_?)*ga(a1)*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/144*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       + 1/144*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       - 1/144*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       + 1/72*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/72*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/72*sp1th(k1)*th*Tcal(a1,k1,N1_?,N2_?,N3_?)*ga(a2)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/144*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*hfield(N3_?,N4_?)
       - 1/144*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*hfield(N2_?,N4_?)
       + 1/144*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*hfield(N1_?,N4_?)
       - 1/72*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*th*Tcal(N1_?,N4_?,N5_?,N6_?,N7_?)*ga(N2_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/72*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*th*Tcal(N2_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N3_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/72*sp1th(k1)*th*Tcal(a2,k1,N1_?,N2_?,N3_?)*ga(a1)*th*th*Tcal(N3_?,N4_?,N5_?,N6_?,N7_?)*ga(N1_?,N2_?)*th*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a2)
       + 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)*k1(a2)
       + 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       + 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a1)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(N1_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*th*ga(k1,N3_?)*ga(N1_?)*th*hfield(N2_?,N3_?)*k1(a1)
       - 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(N1_?,N3_?)*k1(a1)
       - 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*th*Tcal(N1_?,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(a2)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(N1_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(a1)*th*hfield(N2_?,N3_?)*k1(a2)
       - 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(a2)*th*hfield(N2_?,N3_?)*k1(a1)
       + 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a1,N3_?)*k1(a2)
       - 1/2304*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*ga(k1,N3_?)*ga(N2_?)*th*hfield(a2,N3_?)*k1(a1)
       + 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(a1,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(a2,N3_?,N4_?,N5_?,N6_?)*ga(N2_?)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a1)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/1152*sp1th(N1_?)*th*ga(k1,N2_?)*ga(N1_?)*th*th*Tcal(N2_?,N3_?,N4_?,N5_?,N6_?)*ga(a2)*th*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/144*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)*k1(a2)
       + 1/144*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)*k1(a2)
       - 1/144*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)*k1(a2)
       + 1/72*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       - 1/72*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       + 1/72*sp1th(N1_?)*th*Tcal(a1,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       + 1/144*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)*k1(a1)
       - 1/144*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)*k1(a1)
       + 1/144*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)*k1(a1)
       - 1/72*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       + 1/72*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/72*sp1th(N1_?)*th*Tcal(a2,k1,N2_?,N3_?,N4_?)*ga(N1_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)*k1(a2)
       + 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)*k1(a2)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)*k1(a2)
       + 1/72*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       - 1/72*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       + 1/72*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a1)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       + 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*th*ga(k1,N5_?)*ga(N2_?,N3_?)*th*hfield(N4_?,N5_?)*k1(a1)
       - 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*th*ga(k1,N5_?)*ga(N2_?,N4_?)*th*hfield(N3_?,N5_?)*k1(a1)
       + 1/144*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*th*ga(k1,N5_?)*ga(N3_?,N4_?)*th*hfield(N2_?,N5_?)*k1(a1)
       - 1/72*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       + 1/72*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/72*sp1th(N1_?)*th*Tcal(N1_?,k1,N2_?,N3_?,N4_?)*ga(a2)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?,N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       + 1/1152*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N3_?)*th*hfield(N4_?,N5_?)
       + 1/1152*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N3_?,N5_?)
       + 1/576*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N3_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/576*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N2_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N3_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/1152*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*ga(k1,N5_?)*ga(N2_?)*th*hfield(N4_?,N5_?)
       - 1/1152*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N2_?,N5_?)
       - 1/576*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*Tcal(N2_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/576*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N1_?,N3_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N2_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/1152*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*ga(k1,N5_?)*ga(N1_?)*th*hfield(N4_?,N5_?)
       + 1/1152*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*ga(k1,N5_?)*ga(N4_?)*th*hfield(N1_?,N5_?)
       + 1/576*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*Tcal(N1_?,N5_?,N6_?,N7_?,N8_?)*ga(N4_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/576*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*ga(k1,N4_?)*ga(N2_?,N3_?)*th*th*Tcal(N4_?,N5_?,N6_?,N7_?,N8_?)*ga(N1_?)*th*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       - 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       + 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       - 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N1_?,k1,N4_?,N5_?,N6_?)*ga(N2_?,N3_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       + 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       - 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       + 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N2_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N3_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*ga(k1,N7_?)*ga(N4_?,N5_?)*th*hfield(N6_?,N7_?)
       - 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*ga(k1,N7_?)*ga(N4_?,N6_?)*th*hfield(N5_?,N7_?)
       + 1/72*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*ga(k1,N7_?)*ga(N5_?,N6_?)*th*hfield(N4_?,N7_?)
       - 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*Tcal(N4_?,N7_?,N8_?,N9_?,N10_?)*ga(N5_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*Tcal(N5_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N6_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/36*sp1*Rcal(a1,a2,k1,N1_?,N2_?,N3_?)*th*th*Tcal(N3_?,k1,N4_?,N5_?,N6_?)*ga(N1_?,N2_?)*th*th*Tcal(N6_?,N7_?,N8_?,N9_?,N10_?)*ga(N4_?,N5_?)*th*Hfield(N7_?,N8_?,N9_?,N10_?)
      ;



==> anc/superfields_expanded.txt <==
*Expansions of superfields up to th^5.
*Multiplication is taken to be non-commuting, with implicit spinor index contractions.
*Indices for one-form gamma matrices are (\gamma^a)_{\alpha\beta} or (\gamma^a)^{\alpha\beta}
*n-forms are build from these without charge conjugation matrices, represented by ga(a1,...,an). 
*Some products with spinods, such as th*ga(a1,a2,a3,a4)*th, require a charge conjugation matrix
*which is absorbed in to the spinor on the far right. In the example given,
*the th on the right has a lowered index, so th*ga(a1,a2,a3,a4)*th = th*ga(a1,a2,a3,a4)*Clowered*th. 
*some spinor products with a single gamma matrix have a dedicated name, three examples follow:
*thth(...) = th*ga(...)*th , thpsi(...,b) = th*ga(...)*psi(b) and sp1th(...) = sp1*ga(...)*th, 
*sp1 is used as a place-holder spinor since we do not have free spinor indices in these expressions. 

   hab0 =
       - hfield(a1,a2)
      ;

   hab1 =
       + thpsi(a2,a1)
      ;

   hab2 =
       + 1/144*thth(a1,N1_?,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       + 1/4*thth(a2,N1_?,k1)*hfield(a1,N1_?)
       + 1/72*thth(a2,N1_?,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       - 1/576*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*d_(a1,a2)
      ;

   hab3 =
       + 1/72*thth(a1,N1_?,N2_?,k1)*thpsi(a2,N2_?,N1_?)
       - 1/144*thth(a1,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a2)
       + 1/144*thth(a1,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       - 1/24*thth(a2,N1_?,k1)*thpsi(a1,N1_?)
       - 1/24*thth(a2,N1_?,k1)*thpsi(N1_?,a1)
       - 1/24*thth(a2,N1_?,N2_?)*thpsi(N2_?,N1_?)*k1(a1)
       + 1/36*thth(a2,N1_?,N2_?,k1)*thpsi(a1,N2_?,N1_?)
       - 1/72*thth(a2,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a1)
       + 1/72*thth(a2,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       + 1/144*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*d_(a1,a2)
      ;

   hab4 =
       - 1/13824*thth(a1,a2,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/192*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*hfield(N1_?,N2_?)
       - 1/2304*thth(a1,N1_?,N2_?)*thth(a2,N3_?,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/55296*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/192*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/4608*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/1152*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)
       + 1/2304*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       + 1/2304*thth(a1,N1_?,N2_?,N3_?)*thth(a2,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/165888*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/1152*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       + 1/4608*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/27648*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a2,N1_?,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/192*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/2304*thth(a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/192*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a1)
       + 1/6912*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/576*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 1/1152*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/82944*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/576*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       + 1/2304*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/13824*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*d_(a1,a2)
       + 1/1152*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*d_(a1,a2)
       + 1/3456*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*d_(a1,a2)
       + 1/165888*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*d_(a1,a2)
      ;

   hab5 =
       + 1/5760*thth(a1,a2,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 1/17280*thth(a1,a2,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       - 1/17280*thth(a1,a2,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)
       + 1/1920*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N1_?,N2_?)
       + 1/1920*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N2_?,N1_?)
       + 1/8640*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/5760*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/2160*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)
       + 1/23040*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)
       + 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)
       + 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)
       + 1/2880*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)
       + 1/4320*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 1/2160*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,k1)*thpsi(N3_?,N2_?,N1_?)
       + 1/11520*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?)
       + 1/11520*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a2)
       - 1/5760*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(a2,N2_?,N3_?)
       + 1/5760*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)
       - 1/4320*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)
       - 1/17280*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a2)
       - 1/69120*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)*k1(a2)
       - 1/11520*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)*k1(a2)
       - 1/11520*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)*k1(a2)
       - 1/11520*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)*k1(a2)
       - 1/4320*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a2)
       - 1/17280*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N3_?,N2_?)*k1(a2)
       + 1/11520*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a2,N1_?,N2_?,k1)*thpsi(N4_?,N5_?,N3_?)
       + 1/1920*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?)
       + 1/1920*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a1)
       - 1/1920*thth(a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       + 1/3840*thth(a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 1/5760*thth(a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/1920*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a1)
       - 1/1920*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a1)
       + 1/5760*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       - 1/11520*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       + 1/5760*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?)
       + 1/5760*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a1)
       - 1/2880*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(a1,N2_?,N3_?)
       + 1/2880*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       - 1/2160*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 1/8640*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a1)
       - 1/34560*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)*k1(a1)
       - 1/5760*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)*k1(a1)
       - 1/5760*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)*k1(a1)
       - 1/5760*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)*k1(a1)
       - 1/2160*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/8640*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N3_?,N2_?)*k1(a1)
       - 1/17280*thth(N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*d_(a1,a2)
       + 1/34560*thth(N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*d_(a1,a2)
       - 1/11520*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)*d_(a1,a2)
       - 1/11520*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)*d_(a1,a2)
       - 1/8640*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)*d_(a1,a2)
       - 1/4320*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*d_(a1,a2)
       - 1/69120*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N5_?,N6_?,N4_?)*d_(a1,a2)
      ;

   haalpha0 =
       - psi(a1)*sp1
      ;

   haalpha1 =
       + 1/2*sp1th(N1_?,k1)*hfield(a1,N1_?)
       + 1/288*th*ga(a1,N1_?,N2_?,N3_?,N4_?)*Craised*sp1*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/36*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*Hfield(a1,N1_?,N2_?,N3_?)
      ;

   haalpha2 =
       - 1/8*sp1th(N1_?,k1)*thpsi(a1,N1_?)
       - 1/8*sp1th(N1_?,k1)*thpsi(N1_?,a1)
       + 1/8*sp1th(N1_?,N2_?)*thpsi(N1_?,N2_?)*k1(a1)
       - 1/48*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thpsi(N1_?,N2_?,N3_?)
       - 1/12*th*ga(k1,N1_?,N2_?)*Craised*sp1*thpsi(a1,N1_?,N2_?)
       - 1/24*th*ga(k1,N1_?,N2_?)*Craised*sp1*thpsi(N1_?,N2_?,a1)
       + 1/24*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thpsi(N1_?,N2_?,N3_?)*k1(a1)
      ;

   haalpha3 =
       + 1/3456*sp1th(a1,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/48*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*hfield(N1_?,N2_?)
       - 1/576*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/48*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/576*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/48*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a1)
       + 1/1728*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/41472*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/288*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/1152*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/6912*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/72*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/576*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/144*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 1/288*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/20736*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/144*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       + 1/576*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
      ;

   haalpha4 =
       - 1/1152*sp1th(a1,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/384*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thpsi(N1_?,N2_?)
       + 1/384*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thpsi(N2_?,N1_?)
       - 1/384*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/768*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/384*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?)
       + 1/384*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a1)
       - 1/384*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       + 1/768*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 1/1152*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/384*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a1)
       - 1/384*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a1)
       + 1/1152*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       - 1/2304*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       + 1/13824*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       + 1/2304*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       + 1/2304*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       + 1/2304*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       - 1/864*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/3456*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/1728*th*ga(k1,a1,N1_?)*Craised*sp1*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/1728*th*ga(k1,a1,N1_?)*Craised*sp1*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)
       + 1/2304*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)
       + 1/576*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)
       + 1/576*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)
       + 1/1152*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)
       - 1/432*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       - 1/1728*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)
       + 1/1152*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?)
       + 1/1152*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a1)
       - 1/576*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thpsi(a1,N2_?,N3_?)
       + 1/576*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       - 1/432*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 1/1728*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a1)
       - 1/6912*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)*k1(a1)
       - 1/1152*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)*k1(a1)
       - 1/1152*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)*k1(a1)
       - 1/1152*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)*k1(a1)
       + 1/432*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       + 1/1728*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)*k1(a1)
      ;

   haalpha5 =
       + 1/138240*sp1th(a1,k1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/11520*sp1th(a1,k1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/34560*sp1th(a1,k1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/1658880*sp1th(a1,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/1920*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/46080*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/3840*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       + 1/46080*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/30720*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/368640*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/1920*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/30720*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/7680*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       - 1/15360*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/46080*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/368640*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/3840*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 1/46080*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       + 1/7680*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)
       - 1/15360*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       - 1/1658880*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/11520*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a1)
       - 1/46080*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/276480*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/3840*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       - 1/46080*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/3840*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(N2_?,N4_?)*k1(a1)
       - 1/46080*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/1105920*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/11520*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a1)
       - 1/92160*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/23040*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thth(N3_?,N4_?,N5_?,k1)*hfield(N2_?,N5_?)*k1(a1)
       + 1/46080*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thth(N3_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/1658880*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/19906560*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N6_?,N7_?,N8_?,N9_?,N10_?)*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 1/138240*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N7_?,k1)*hfield(N6_?,N7_?)
       + 1/552960*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/23040*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 1/276480*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/23040*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,k1)*hfield(N3_?,N5_?)
       + 1/276480*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       + 1/1105920*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/23040*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       - 1/11520*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N4_?,N5_?,k1)*hfield(N3_?,N5_?)
       + 1/46080*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/92160*th*ga(k1,a1,N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N4_?,N5_?,N6_?)*Hfield(N2_?,N3_?,N5_?,N6_?)
       - 1/276480*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N2_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/3317760*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 1/23040*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       + 1/92160*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/2880*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/69120*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/5760*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(N2_?,N4_?)
       + 1/69120*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)
       + 1/276480*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N1_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/552960*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/5760*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/5760*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thth(N1_?,N3_?,N4_?,k1)*hfield(N2_?,N4_?)
       + 1/23040*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/46080*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)
       - 1/23040*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/5760*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,N4_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N4_?)
       - 1/138240*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(a1,N3_?,N4_?,N5_?)*thth(N1_?,N2_?,N6_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/11520*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(a1,N4_?)
       + 1/138240*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(a1,N4_?,N5_?,N6_?)
       - 1/5760*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)
       + 1/23040*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       - 1/23040*th*ga(k1,N1_?,N2_?)*Craised*sp1*thth(N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(a1,N2_?,N4_?,N5_?)
       + 1/829440*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/9953280*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N6_?,N7_?,N8_?,N9_?,N10_?)*Hfield(N7_?,N8_?,N9_?,N10_?)*k1(a1)
       - 1/69120*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N7_?,k1)*hfield(N6_?,N7_?)*k1(a1)
       - 1/276480*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/11520*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a1)
       - 1/138240*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/11520*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,k1)*hfield(N3_?,N5_?)*k1(a1)
       - 1/138240*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/552960*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/11520*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a1)
       + 1/5760*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N4_?,N5_?,k1)*hfield(N3_?,N5_?)*k1(a1)
       - 1/23040*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/46080*th*ga(N1_?,N2_?,N3_?)*Craised*sp1*thth(N1_?,N4_?,k1)*thth(N4_?,N5_?,N6_?)*Hfield(N2_?,N3_?,N5_?,N6_?)*k1(a1)
      ;

   halphaa1 =
       + 1/2*lath(N1_?)*hfield(a1,N1_?)
      ;

   halphaa2 =
       - 1/2*lath(N1_?)*thpsi(a1,N1_?)
      ;

   halphaa3 =
       + 5/6912*lath(a1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/8*lath(N1_?)*thth(a1,N2_?,k1)*hfield(N1_?,N2_?)
       - 5/864*lath(N1_?)*thth(a1,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 5/1728*lath(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/2304*lath(N1_?,N2_?)*thth(a1,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/55296*lath(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a1,N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
      ;

   halphaa4 =
       + 3/160*lath(k1)*thth(a1,N1_?,N2_?)*thpsi(N2_?,N1_?)
       - 7/1440*lath(k1)*thth(a1,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       - 7/2880*lath(a1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 3/160*lath(N1_?)*thth(a1,N2_?,k1)*thpsi(N1_?,N2_?)
       + 3/160*lath(N1_?)*thth(a1,N2_?,k1)*thpsi(N2_?,N1_?)
       - 7/720*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 7/1440*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 7/1440*lath(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       + 7/2880*lath(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 7/2880*lath(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       + 1/1440*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)
       - 1/2880*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       + 1/1440*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/2880*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thpsi(N2_?,N1_?,N3_?)
       - 1/11520*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,N1_?,N2_?)*thpsi(N3_?,N4_?,N5_?)
      ;

   halphaa5 =
       - 1/480*lath(k1)*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/17280*lath(k1)*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/276480*lath(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/1920*lath(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/7680*lath(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/46080*lath(a1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/3840*lath(a1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/11520*lath(a1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/552960*lath(a1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/34560*lath(N1_?)*thth(a1,N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/480*lath(N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/5760*lath(N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/480*lath(N1_?)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       + 1/5760*lath(N1_?)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/15360*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/92160*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/640*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/7680*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/1920*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       - 1/3840*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/184320*lath(N1_?)*thth(a1,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/3840*lath(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)
       - 1/7680*lath(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       - 1/552960*lath(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/3840*lath(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a1)
       - 1/15360*lath(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/1105920*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/11520*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/92160*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/23040*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/46080*lath(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/829440*lath(N1_?,N2_?)*thth(a1,N1_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/829440*lath(N1_?,N2_?)*thth(a1,N2_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/1105920*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/23040*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/11520*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/46080*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/92160*lath(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)
       - 1/13271040*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,N1_?,N2_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/92160*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,N1_?,N2_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/368640*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,N1_?,N2_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   hss1 =
       + 1/2*sp1th(N1_?)*psi(N1_?)*sp2
      ;

   hss2 =
       - 1/4*sp1th(N1_?)*sp2th(N2_?,k1)*hfield(N1_?,N2_?)
       - 1/864*sp1th(N1_?)*th*ga(N1_?,N2_?,N3_?,N4_?,N5_?)*Craised*sp2*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/108*sp1th(N1_?)*th*ga(N2_?,N3_?,N4_?)*Craised*sp2*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/576*sp1th(N1_?,N2_?)*sp2th(N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/13824*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*sp2th(N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
      ;

   hss3 =
       - 5/96*sp1th(k1)*sp2th(N1_?,N2_?)*thpsi(N1_?,N2_?)
       - 1/96*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thpsi(N1_?,N2_?,N3_?)
       + 5/96*sp1th(N1_?)*sp2th(N2_?,k1)*thpsi(N1_?,N2_?)
       + 5/96*sp1th(N1_?)*sp2th(N2_?,k1)*thpsi(N2_?,N1_?)
       + 1/192*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thpsi(N2_?,N3_?,N4_?)
       + 1/48*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thpsi(N1_?,N2_?,N3_?)
       + 1/96*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thpsi(N2_?,N3_?,N1_?)
       - 1/288*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thpsi(N1_?,N2_?,N3_?)
       - 1/576*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       - 1/576*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thpsi(N1_?,N2_?,N3_?)
       + 1/288*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       - 1/2304*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thpsi(N3_?,N4_?,N5_?)
      ;

   hss4 =
       - 7/960*sp1th(k1)*sp2th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 7/34560*sp1th(k1)*sp2th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/103680*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/720*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/2880*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 7/69120*sp1th(N1_?)*sp2th(N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 7/960*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 7/11520*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 7/960*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       + 7/11520*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/207360*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/1440*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 1/5760*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/34560*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/360*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/2880*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/720*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       - 1/1440*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/184320*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/1920*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/15360*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/3840*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/7680*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/184320*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/3840*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/1920*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N3_?,N4_?,k1)*hfield(N2_?,N4_?)
       - 1/7680*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/15360*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)
       - 1/2211840*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/15360*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/61440*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   hss5 =
       + 1/3840*sp1th(k1)*sp2th(N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       + 1/1280*sp1th(k1)*sp2th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)
       + 1/1280*sp1th(k1)*sp2th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)
       - 1/3840*sp1th(k1)*sp2th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       + 1/7680*sp1th(k1)*sp2th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       + 1/41472*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       + 1/6912*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       + 1/6912*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       + 1/6912*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       - 1/2592*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/10368*sp1th(k1)*th*ga(N1_?,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/3840*sp1th(N1_?)*sp2th(N1_?,k1)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)
       - 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)
       + 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/2560*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?)
       - 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?)
       + 1/1280*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N1_?,N4_?,N3_?)
       - 1/2560*sp1th(N1_?)*sp2th(N2_?,k1)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N1_?)
       - 1/82944*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thpsi(N6_?,N7_?,N5_?)
       - 1/13824*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N3_?,N5_?,k1)*thpsi(N4_?,N5_?)
       - 1/13824*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N3_?,N5_?,k1)*thpsi(N5_?,N4_?)
       - 1/13824*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N5_?,k1)*thpsi(N3_?,N4_?,N5_?)
       + 1/5184*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N5_?,k1)*thpsi(N3_?,N5_?,N4_?)
       + 1/20736*sp1th(N1_?)*th*ga(k1,N1_?,N2_?,N3_?,N4_?)*Craised*sp2*thth(N2_?,N5_?,k1)*thpsi(N5_?,N3_?,N4_?)
       - 1/13824*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       - 1/3456*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       - 1/3456*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       - 1/6912*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       + 1/2592*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       + 1/10368*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       - 1/6912*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N3_?,N4_?,k1)*thpsi(N1_?,N4_?)
       - 1/6912*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N3_?,N4_?,k1)*thpsi(N4_?,N1_?)
       + 7/20736*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,k1)*thpsi(N1_?,N3_?,N4_?)
       - 1/2592*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,k1)*thpsi(N1_?,N4_?,N3_?)
       + 1/20736*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,k1)*thpsi(N3_?,N1_?,N4_?)
       + 1/2592*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,k1)*thpsi(N3_?,N4_?,N1_?)
       - 1/10368*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,k1)*thpsi(N4_?,N1_?,N3_?)
       + 1/10368*sp1th(N1_?)*th*ga(k1,N2_?,N3_?)*Craised*sp2*thth(N2_?,N4_?,k1)*thpsi(N4_?,N3_?,N1_?)
       - 1/103680*sp1th(N1_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/103680*sp1th(N1_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/69120*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       + 1/17280*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       + 1/17280*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       + 1/34560*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       - 1/12960*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/51840*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/34560*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N1_?,N4_?)
       + 1/34560*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N4_?,N1_?)
       - 7/103680*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,k1)*thpsi(N1_?,N3_?,N4_?)
       + 1/12960*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,k1)*thpsi(N1_?,N4_?,N3_?)
       - 1/103680*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,k1)*thpsi(N3_?,N1_?,N4_?)
       - 1/12960*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,k1)*thpsi(N3_?,N4_?,N1_?)
       + 1/51840*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,k1)*thpsi(N4_?,N1_?,N3_?)
       - 1/51840*sp1th(N1_?,k1)*sp2th(N2_?,N3_?)*thth(N2_?,N4_?,k1)*thpsi(N4_?,N3_?,N1_?)
       + 1/51840*sp1th(N1_?,N2_?)*sp2th(N1_?,k1)*thth(N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       + 1/51840*sp1th(N1_?,N2_?)*sp2th(N1_?,k1)*thth(N3_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/69120*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       + 1/34560*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       + 1/34560*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       - 1/17280*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?)
       - 1/17280*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N4_?,N2_?)
       + 7/103680*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       - 1/12960*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       + 1/103680*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N2_?,N4_?)
       + 1/12960*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/51840*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/51840*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N3_?,N2_?)
       + 1/34560*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N3_?,N4_?,k1)*thpsi(N1_?,N2_?,N4_?)
       - 1/12960*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N3_?,N4_?,k1)*thpsi(N1_?,N4_?,N2_?)
       - 1/51840*sp1th(N1_?,N2_?)*sp2th(N3_?,k1)*thth(N3_?,N4_?,k1)*thpsi(N4_?,N1_?,N2_?)
       + 1/829440*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,k1)*thpsi(N7_?,N8_?,N6_?)
       + 1/138240*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,N6_?,k1)*thpsi(N5_?,N6_?)
       + 1/138240*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N4_?,N6_?,k1)*thpsi(N6_?,N5_?)
       + 1/138240*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N6_?,k1)*thpsi(N4_?,N5_?,N6_?)
       - 1/51840*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N6_?,k1)*thpsi(N4_?,N6_?,N5_?)
       - 1/207360*sp1th(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*sp2th(N1_?,N2_?)*thth(N3_?,N6_?,k1)*thpsi(N6_?,N4_?,N5_?)
      ;

   Cvvv0 =
       + cfield(a1,a2,a3)
      ;

   Cvvv1 =
       + thpsi(a1,a2,a3)
       - thpsi(a1,a3,a2)
       + thpsi(a2,a3,a1)
      ;

   Cvvv2 =
       + 1/192*thth(a1,a2,a3,N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/4*thth(a1,a2,N1_?,k1)*hfield(a3,N1_?)
       - 1/4*thth(a1,a3,N1_?,k1)*hfield(a2,N1_?)
       + 1/16*thth(a1,N1_?,N2_?)*Hfield(a2,a3,N1_?,N2_?)
       + 1/4*thth(a2,a3,N1_?,k1)*hfield(a1,N1_?)
       - 1/16*thth(a2,N1_?,N2_?)*Hfield(a1,a3,N1_?,N2_?)
       + 1/16*thth(a3,N1_?,N2_?)*Hfield(a1,a2,N1_?,N2_?)
      ;

   Cvvv3 =
       - 1/48*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 1/24*thth(a1,a2,N1_?,k1)*thpsi(a3,N1_?)
       - 1/24*thth(a1,a2,N1_?,k1)*thpsi(N1_?,a3)
       - 1/24*thth(a1,a2,N1_?,N2_?)*thpsi(N2_?,N1_?)*k1(a3)
       + 1/24*thth(a1,a3,N1_?,k1)*thpsi(a2,N1_?)
       + 1/24*thth(a1,a3,N1_?,k1)*thpsi(N1_?,a2)
       + 1/24*thth(a1,a3,N1_?,N2_?)*thpsi(N2_?,N1_?)*k1(a2)
       - 1/24*thth(a1,N1_?,k1)*thpsi(a2,a3,N1_?)
       + 1/24*thth(a1,N1_?,k1)*thpsi(a2,N1_?,a3)
       - 1/24*thth(a1,N1_?,k1)*thpsi(a3,N1_?,a2)
       + 1/24*thth(a1,N1_?,N2_?)*thpsi(a2,N2_?,N1_?)*k1(a3)
       - 1/24*thth(a1,N1_?,N2_?)*thpsi(a3,N2_?,N1_?)*k1(a2)
       - 1/48*thth(a1,N1_?,N2_?)*thpsi(N1_?,N2_?,a2)*k1(a3)
       + 1/48*thth(a1,N1_?,N2_?)*thpsi(N1_?,N2_?,a3)*k1(a2)
       - 1/24*thth(a2,a3,N1_?,k1)*thpsi(a1,N1_?)
       - 1/24*thth(a2,a3,N1_?,k1)*thpsi(N1_?,a1)
       - 1/24*thth(a2,a3,N1_?,N2_?)*thpsi(N2_?,N1_?)*k1(a1)
       + 1/24*thth(a2,N1_?,k1)*thpsi(a1,a3,N1_?)
       - 1/24*thth(a2,N1_?,k1)*thpsi(a1,N1_?,a3)
       + 1/24*thth(a2,N1_?,k1)*thpsi(a3,N1_?,a1)
       - 1/24*thth(a2,N1_?,N2_?)*thpsi(a1,N2_?,N1_?)*k1(a3)
       + 1/24*thth(a2,N1_?,N2_?)*thpsi(a3,N2_?,N1_?)*k1(a1)
       + 1/48*thth(a2,N1_?,N2_?)*thpsi(N1_?,N2_?,a1)*k1(a3)
       - 1/48*thth(a2,N1_?,N2_?)*thpsi(N1_?,N2_?,a3)*k1(a1)
       - 1/24*thth(a3,N1_?,k1)*thpsi(a1,a2,N1_?)
       + 1/24*thth(a3,N1_?,k1)*thpsi(a1,N1_?,a2)
       - 1/24*thth(a3,N1_?,k1)*thpsi(a2,N1_?,a1)
       + 1/24*thth(a3,N1_?,N2_?)*thpsi(a1,N2_?,N1_?)*k1(a2)
       - 1/24*thth(a3,N1_?,N2_?)*thpsi(a2,N2_?,N1_?)*k1(a1)
       - 1/48*thth(a3,N1_?,N2_?)*thpsi(N1_?,N2_?,a1)*k1(a2)
       + 1/48*thth(a3,N1_?,N2_?)*thpsi(N1_?,N2_?,a2)*k1(a1)
       - 1/24*th*th*thpsi(a1,a2)*k1(a3)
       + 1/24*th*th*thpsi(a1,a3)*k1(a2)
       + 1/24*th*th*thpsi(a2,a1)*k1(a3)
       - 1/24*th*th*thpsi(a2,a3)*k1(a1)
       - 1/24*th*th*thpsi(a3,a1)*k1(a2)
       + 1/24*th*th*thpsi(a3,a2)*k1(a1)
      ;

   Cvvv4 =
       + 1/4608*thth(a1,a2,a3,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/55296*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/384*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/1536*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/96*thth(a1,a2,N1_?,k1)*thth(a3,N2_?,k1)*hfield(N1_?,N2_?)
       - 1/2304*thth(a1,a2,N1_?,k1)*thth(a3,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/192*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a3,N2_?)
       - 1/2304*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a3,N2_?,N3_?,N4_?)
       + 1/192*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a3)
       + 1/6912*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a3)
       - 1/9216*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,N5_?)*thth(a3,N1_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/96*thth(a1,a3,N1_?,k1)*thth(a2,N2_?,k1)*hfield(N1_?,N2_?)
       + 1/2304*thth(a1,a3,N1_?,k1)*thth(a2,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/192*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a2,N2_?)
       + 1/2304*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       - 1/192*thth(a1,a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a2)
       - 1/6912*thth(a1,a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/9216*thth(a1,a3,N1_?,N2_?,N3_?,N4_?,N5_?)*thth(a2,N1_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/9216*thth(a1,N1_?,k1)*thth(a2,a3,N1_?,N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/96*thth(a1,N1_?,k1)*thth(a2,a3,N2_?,k1)*hfield(N1_?,N2_?)
       + 1/192*thth(a1,N1_?,k1)*thth(a2,N1_?,N2_?,k1)*hfield(a3,N2_?)
       - 1/768*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?)*Hfield(a3,N1_?,N2_?,N3_?)
       - 1/192*thth(a1,N1_?,k1)*thth(a3,N1_?,N2_?,k1)*hfield(a2,N2_?)
       + 1/768*thth(a1,N1_?,k1)*thth(a3,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       - 1/768*thth(a1,N1_?,k1)*thth(N1_?,N2_?,N3_?)*Hfield(a2,a3,N2_?,N3_?)
       - 1/18432*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a3)
       - 1/192*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a3)
       + 1/768*thth(a1,N1_?,N2_?)*thth(a2,N3_?,k1)*Hfield(a3,N1_?,N2_?,N3_?)
       + 1/18432*thth(a1,N1_?,N2_?)*thth(a3,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       + 1/192*thth(a1,N1_?,N2_?)*thth(a3,N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a2)
       - 1/768*thth(a1,N1_?,N2_?)*thth(a3,N3_?,k1)*Hfield(a2,N1_?,N2_?,N3_?)
       - 1/384*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)*k1(a3)
       + 1/384*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a3,N3_?)*k1(a2)
       + 1/768*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)*k1(a3)
       - 1/768*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a3,N2_?,N3_?,N4_?)*k1(a2)
       - 1/192*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,k1)*hfield(a3,N2_?)
       + 1/192*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?)*hfield(N2_?,N3_?)*k1(a3)
       + 1/192*thth(a1,N1_?,N2_?,k1)*thth(a3,N1_?,k1)*hfield(a2,N2_?)
       - 1/192*thth(a1,N1_?,N2_?,k1)*thth(a3,N1_?,N3_?)*hfield(N2_?,N3_?)*k1(a2)
       + 1/2304*thth(a1,N1_?,N2_?,N3_?)*thth(a2,a3,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/18432*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a2,N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a3)
       - 1/18432*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a3,N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/192*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/2304*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/192*thth(a2,a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a1)
       + 1/6912*thth(a2,a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/192*thth(a2,N1_?,k1)*thth(a3,N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/768*thth(a2,N1_?,k1)*thth(a3,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       + 1/768*thth(a2,N1_?,k1)*thth(N1_?,N2_?,N3_?)*Hfield(a1,a3,N2_?,N3_?)
       - 1/18432*thth(a2,N1_?,N2_?)*thth(a3,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/192*thth(a2,N1_?,N2_?)*thth(a3,N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a1)
       + 1/768*thth(a2,N1_?,N2_?)*thth(a3,N3_?,k1)*Hfield(a1,N1_?,N2_?,N3_?)
       + 1/384*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)*k1(a3)
       - 1/384*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a3,N3_?)*k1(a1)
       - 1/768*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)*k1(a3)
       + 1/768*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a3,N2_?,N3_?,N4_?)*k1(a1)
       - 1/192*thth(a2,N1_?,N2_?,k1)*thth(a3,N1_?,k1)*hfield(a1,N2_?)
       + 1/192*thth(a2,N1_?,N2_?,k1)*thth(a3,N1_?,N3_?)*hfield(N2_?,N3_?)*k1(a1)
       + 1/18432*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a3,N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/768*thth(a3,N1_?,k1)*thth(N1_?,N2_?,N3_?)*Hfield(a1,a2,N2_?,N3_?)
       - 1/384*thth(a3,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)*k1(a2)
       + 1/384*thth(a3,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)*k1(a1)
       + 1/768*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)*k1(a2)
       - 1/768*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)*k1(a1)
       - 1/192*th*th*thth(a1,N1_?,k1)*hfield(a2,N1_?)*k1(a3)
       + 1/192*th*th*thth(a1,N1_?,k1)*hfield(a3,N1_?)*k1(a2)
       - 1/6912*th*th*thth(a1,N1_?,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)*k1(a3)
       + 1/6912*th*th*thth(a1,N1_?,N2_?,N3_?)*Hfield(a3,N1_?,N2_?,N3_?)*k1(a2)
       + 1/192*th*th*thth(a2,N1_?,k1)*hfield(a1,N1_?)*k1(a3)
       - 1/192*th*th*thth(a2,N1_?,k1)*hfield(a3,N1_?)*k1(a1)
       + 1/6912*th*th*thth(a2,N1_?,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)*k1(a3)
       - 1/6912*th*th*thth(a2,N1_?,N2_?,N3_?)*Hfield(a3,N1_?,N2_?,N3_?)*k1(a1)
       - 1/192*th*th*thth(a3,N1_?,k1)*hfield(a1,N1_?)*k1(a2)
       + 1/192*th*th*thth(a3,N1_?,k1)*hfield(a2,N1_?)*k1(a1)
       - 1/6912*th*th*thth(a3,N1_?,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)*k1(a2)
       + 1/6912*th*th*thth(a3,N1_?,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)*k1(a1)
      ;

   Cvvv5 =
       - 1/1920*thth(a1,a2,a3,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/23040*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       + 1/3840*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       + 1/3840*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       + 1/3840*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       + 1/1440*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       + 1/5760*thth(a1,a2,a3,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N3_?,N2_?)
       + 1/1728*thth(a1,a2,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a3)
       + 1/1728*thth(a1,a2,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a3)
       + 1/960*thth(a1,a2,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(N1_?,N2_?)
       + 1/960*thth(a1,a2,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(N2_?,N1_?)
       - 1/1920*thth(a1,a2,N1_?,k1)*thth(a3,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/3840*thth(a1,a2,N1_?,k1)*thth(a3,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/1920*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a3,N2_?)
       + 1/1920*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a3)
       - 1/1920*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a3,N3_?,N2_?)
       + 1/3840*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a3)
       - 1/5760*thth(a1,a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a3)
       - 1/1920*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a3)
       - 1/1920*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a3)
       + 1/5760*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*k1(a3)
       - 1/11520*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a3)
       + 1/3840*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(a3,N1_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/1728*thth(a1,a3,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a2)
       - 1/1728*thth(a1,a3,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a2)
       - 1/960*thth(a1,a3,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N1_?,N2_?)
       - 1/960*thth(a1,a3,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N2_?,N1_?)
       + 1/1920*thth(a1,a3,N1_?,k1)*thth(a2,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       - 1/3840*thth(a1,a3,N1_?,k1)*thth(a2,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 1/1920*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?)
       - 1/1920*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a2)
       + 1/1920*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)
       - 1/3840*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)
       + 1/5760*thth(a1,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a2)
       + 1/1920*thth(a1,a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a2)
       + 1/1920*thth(a1,a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a2)
       - 1/5760*thth(a1,a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*k1(a2)
       + 1/11520*thth(a1,a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a2)
       - 1/3840*thth(a1,a3,N1_?,N2_?,N3_?,N4_?,k1)*thth(a2,N1_?,k1)*thpsi(N3_?,N4_?,N2_?)
       + 1/3840*thth(a1,N1_?,k1)*thth(a2,a3,N1_?,N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       + 1/960*thth(a1,N1_?,k1)*thth(a2,a3,N2_?,k1)*thpsi(N1_?,N2_?)
       + 1/960*thth(a1,N1_?,k1)*thth(a2,a3,N2_?,k1)*thpsi(N2_?,N1_?)
       - 1/1920*thth(a1,N1_?,k1)*thth(a2,N1_?,N2_?,k1)*thpsi(a3,N2_?)
       - 1/1920*thth(a1,N1_?,k1)*thth(a2,N1_?,N2_?,k1)*thpsi(N2_?,a3)
       + 1/960*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(a3,N1_?,N2_?)
       - 1/960*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(a3,N2_?,N1_?)
       + 1/1920*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N1_?,N2_?,a3)
       - 1/1920*thth(a1,N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N2_?,N1_?,a3)
       - 1/5760*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)*k1(a3)
       - 1/3840*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a3)
       - 1/1440*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?)*thpsi(N3_?,N1_?,N2_?)*k1(a3)
       + 1/1920*thth(a1,N1_?,k1)*thth(a3,N1_?,N2_?,k1)*thpsi(a2,N2_?)
       + 1/1920*thth(a1,N1_?,k1)*thth(a3,N1_?,N2_?,k1)*thpsi(N2_?,a2)
       - 1/960*thth(a1,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(a2,N1_?,N2_?)
       + 1/960*thth(a1,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(a2,N2_?,N1_?)
       - 1/1920*thth(a1,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(N1_?,N2_?,a2)
       + 1/1920*thth(a1,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(N2_?,N1_?,a2)
       + 1/5760*thth(a1,N1_?,k1)*thth(a3,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)*k1(a2)
       + 1/3840*thth(a1,N1_?,k1)*thth(a3,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       + 1/1440*thth(a1,N1_?,k1)*thth(a3,N2_?,N3_?)*thpsi(N3_?,N1_?,N2_?)*k1(a2)
       + 1/1920*thth(a1,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a2,a3,N2_?)
       - 1/1920*thth(a1,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?,a3)
       + 1/1920*thth(a1,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a3,N2_?,a2)
       + 1/4320*thth(a1,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*d_(a2,a3)
       + 1/4320*thth(a1,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*d_(a2,a3)
       + 1/7680*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)*k1(a3)
       + 1/1920*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a3)
       + 1/1920*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a3)
       + 1/3840*thth(a1,N1_?,N2_?)*thth(a2,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)*k1(a3)
       + 1/1440*thth(a1,N1_?,N2_?)*thth(a2,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a3)
       + 1/5760*thth(a1,N1_?,N2_?)*thth(a2,N3_?,k1)*thpsi(N3_?,N2_?,N1_?)*k1(a3)
       - 1/7680*thth(a1,N1_?,N2_?)*thth(a3,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)*k1(a2)
       - 1/1920*thth(a1,N1_?,N2_?)*thth(a3,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a2)
       - 1/1920*thth(a1,N1_?,N2_?)*thth(a3,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a2)
       - 1/3840*thth(a1,N1_?,N2_?)*thth(a3,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)*k1(a2)
       - 1/1440*thth(a1,N1_?,N2_?)*thth(a3,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       - 1/5760*thth(a1,N1_?,N2_?)*thth(a3,N3_?,k1)*thpsi(N3_?,N2_?,N1_?)*k1(a2)
       + 1/3840*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?)*k1(a3)
       - 1/3840*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a3,N3_?)*k1(a2)
       + 1/3840*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a2)*k1(a3)
       - 1/3840*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a3)*k1(a2)
       - 1/1920*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a2,N2_?,N3_?)*k1(a3)
       + 1/1920*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)*k1(a3)
       + 1/1920*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a3,N2_?,N3_?)*k1(a2)
       - 1/1920*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a3,N3_?,N2_?)*k1(a2)
       - 1/1440*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)*k1(a3)
       + 1/1440*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a3)*k1(a2)
       - 1/5760*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a2)*k1(a3)
       + 1/5760*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a3)*k1(a2)
       + 1/3840*thth(a1,N1_?,N2_?,k1)*thth(a2,a3,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)
       - 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,a3,N3_?,k1)*thpsi(N3_?,N2_?,N1_?)
       + 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,k1)*thpsi(a3,N2_?)
       + 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,k1)*thpsi(N2_?,a3)
       - 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?)*thpsi(N2_?,N3_?)*k1(a3)
       - 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?)*thpsi(N3_?,N2_?)*k1(a3)
       - 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a3,N1_?,k1)*thpsi(a2,N2_?)
       - 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a3,N1_?,k1)*thpsi(N2_?,a2)
       + 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a3,N1_?,N3_?)*thpsi(N2_?,N3_?)*k1(a2)
       + 1/1920*thth(a1,N1_?,N2_?,k1)*thth(a3,N1_?,N3_?)*thpsi(N3_?,N2_?)*k1(a2)
       - 1/7680*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a2,N1_?,N2_?)*thpsi(N4_?,N5_?,N3_?)*k1(a3)
       + 1/7680*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a3,N1_?,N2_?)*thpsi(N4_?,N5_?,N3_?)*k1(a2)
       + 1/1728*thth(a2,a3,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a1)
       + 1/1728*thth(a2,a3,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a1)
       + 1/1920*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?)
       + 1/1920*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a1)
       - 1/1920*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       + 1/3840*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 1/5760*thth(a2,a3,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/1920*thth(a2,a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a1)
       - 1/1920*thth(a2,a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a1)
       + 1/5760*thth(a2,a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       - 1/11520*thth(a2,a3,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/1920*thth(a2,N1_?,k1)*thth(a3,N1_?,N2_?,k1)*thpsi(a1,N2_?)
       - 1/1920*thth(a2,N1_?,k1)*thth(a3,N1_?,N2_?,k1)*thpsi(N2_?,a1)
       + 1/960*thth(a2,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(a1,N1_?,N2_?)
       - 1/960*thth(a2,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(a1,N2_?,N1_?)
       + 1/1920*thth(a2,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(N1_?,N2_?,a1)
       - 1/1920*thth(a2,N1_?,k1)*thth(a3,N2_?,k1)*thpsi(N2_?,N1_?,a1)
       - 1/5760*thth(a2,N1_?,k1)*thth(a3,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)*k1(a1)
       - 1/3840*thth(a2,N1_?,k1)*thth(a3,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       - 1/1440*thth(a2,N1_?,k1)*thth(a3,N2_?,N3_?)*thpsi(N3_?,N1_?,N2_?)*k1(a1)
       - 1/1920*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,a3,N2_?)
       + 1/1920*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?,a3)
       - 1/1920*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a3,N2_?,a1)
       - 1/4320*thth(a2,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*d_(a1,a3)
       - 1/4320*thth(a2,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*d_(a1,a3)
       + 1/7680*thth(a2,N1_?,N2_?)*thth(a3,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       + 1/1920*thth(a2,N1_?,N2_?)*thth(a3,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a1)
       + 1/1920*thth(a2,N1_?,N2_?)*thth(a3,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a1)
       + 1/3840*thth(a2,N1_?,N2_?)*thth(a3,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)*k1(a1)
       + 1/1440*thth(a2,N1_?,N2_?)*thth(a3,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       + 1/5760*thth(a2,N1_?,N2_?)*thth(a3,N3_?,k1)*thpsi(N3_?,N2_?,N1_?)*k1(a1)
       - 1/3840*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?)*k1(a3)
       + 1/3840*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a3,N3_?)*k1(a1)
       - 1/3840*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a1)*k1(a3)
       + 1/3840*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a3)*k1(a1)
       + 1/1920*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N2_?,N3_?)*k1(a3)
       - 1/1920*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)*k1(a3)
       - 1/1920*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a3,N2_?,N3_?)*k1(a1)
       + 1/1920*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a3,N3_?,N2_?)*k1(a1)
       + 1/1440*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)*k1(a3)
       - 1/1440*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a3)*k1(a1)
       + 1/5760*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a1)*k1(a3)
       - 1/5760*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a3)*k1(a1)
       + 1/1920*thth(a2,N1_?,N2_?,k1)*thth(a3,N1_?,k1)*thpsi(a1,N2_?)
       + 1/1920*thth(a2,N1_?,N2_?,k1)*thth(a3,N1_?,k1)*thpsi(N2_?,a1)
       - 1/1920*thth(a2,N1_?,N2_?,k1)*thth(a3,N1_?,N3_?)*thpsi(N2_?,N3_?)*k1(a1)
       - 1/1920*thth(a2,N1_?,N2_?,k1)*thth(a3,N1_?,N3_?)*thpsi(N3_?,N2_?)*k1(a1)
       - 1/7680*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a3,N1_?,N2_?)*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       + 1/1920*thth(a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,a2,N2_?)
       - 1/1920*thth(a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?,a2)
       + 1/1920*thth(a3,N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?,a1)
       + 1/4320*thth(a3,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*d_(a1,a2)
       + 1/4320*thth(a3,N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*d_(a1,a2)
       + 1/3840*thth(a3,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?)*k1(a2)
       - 1/3840*thth(a3,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?)*k1(a1)
       + 1/3840*thth(a3,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a1)*k1(a2)
       - 1/3840*thth(a3,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a2)*k1(a1)
       - 1/1920*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N2_?,N3_?)*k1(a2)
       + 1/1920*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)*k1(a2)
       + 1/1920*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a2,N2_?,N3_?)*k1(a1)
       - 1/1920*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)*k1(a1)
       - 1/1440*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)*k1(a2)
       + 1/1440*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)*k1(a1)
       - 1/5760*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a1)*k1(a2)
       + 1/5760*thth(a3,N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a2)*k1(a1)
       + 1/1920*th*th*thth(a1,N1_?,k1)*thpsi(a2,N1_?)*k1(a3)
       - 1/1920*th*th*thth(a1,N1_?,k1)*thpsi(a3,N1_?)*k1(a2)
       + 1/1920*th*th*thth(a1,N1_?,k1)*thpsi(N1_?,a2)*k1(a3)
       - 1/1920*th*th*thth(a1,N1_?,k1)*thpsi(N1_?,a3)*k1(a2)
       - 1/5760*th*th*thth(a1,N1_?,N2_?,k1)*thpsi(a2,N2_?,N1_?)*k1(a3)
       + 1/5760*th*th*thth(a1,N1_?,N2_?,k1)*thpsi(a3,N2_?,N1_?)*k1(a2)
       + 1/11520*th*th*thth(a1,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a2)*k1(a3)
       - 1/11520*th*th*thth(a1,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a3)*k1(a2)
       - 1/1920*th*th*thth(a2,N1_?,k1)*thpsi(a1,N1_?)*k1(a3)
       + 1/1920*th*th*thth(a2,N1_?,k1)*thpsi(a3,N1_?)*k1(a1)
       - 1/1920*th*th*thth(a2,N1_?,k1)*thpsi(N1_?,a1)*k1(a3)
       + 1/1920*th*th*thth(a2,N1_?,k1)*thpsi(N1_?,a3)*k1(a1)
       + 1/5760*th*th*thth(a2,N1_?,N2_?,k1)*thpsi(a1,N2_?,N1_?)*k1(a3)
       - 1/5760*th*th*thth(a2,N1_?,N2_?,k1)*thpsi(a3,N2_?,N1_?)*k1(a1)
       - 1/11520*th*th*thth(a2,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a1)*k1(a3)
       + 1/11520*th*th*thth(a2,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a3)*k1(a1)
       + 1/1920*th*th*thth(a3,N1_?,k1)*thpsi(a1,N1_?)*k1(a2)
       - 1/1920*th*th*thth(a3,N1_?,k1)*thpsi(a2,N1_?)*k1(a1)
       + 1/1920*th*th*thth(a3,N1_?,k1)*thpsi(N1_?,a1)*k1(a2)
       - 1/1920*th*th*thth(a3,N1_?,k1)*thpsi(N1_?,a2)*k1(a1)
       - 1/5760*th*th*thth(a3,N1_?,N2_?,k1)*thpsi(a1,N2_?,N1_?)*k1(a2)
       + 1/5760*th*th*thth(a3,N1_?,N2_?,k1)*thpsi(a2,N2_?,N1_?)*k1(a1)
       + 1/11520*th*th*thth(a3,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a1)*k1(a2)
       - 1/11520*th*th*thth(a3,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a2)*k1(a1)
      ;

   Cvvl0 = 0;

   Cvvl1 =
       - 1/2*lath(a1,N1_?)*hfield(a2,N1_?)
       + 1/2*lath(a2,N1_?)*hfield(a1,N1_?)
       - 1/2*lath(N1_?)*cfield(a1,a2,N1_?)
      ;

   Cvvl2 =
       + 1/3*lath(a1,N1_?)*thpsi(N1_?,a2)
       - 1/3*lath(a2,N1_?)*thpsi(N1_?,a1)
       - 1/2*lath(N1_?)*thpsi(a1,a2,N1_?)
       + 1/3*lath(N1_?)*thpsi(a1,N1_?,a2)
       - 1/3*lath(N1_?)*thpsi(a2,N1_?,a1)
      ;

   Cvvl3 =
       + 1/864*lath(a1)*thth(N1_?,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       - 1/1152*lath(a1,a2)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/27648*lath(a1,a2,N1_?,N2_?,N3_?,N4_?)*th*th*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/576*lath(a1,N1_?)*thth(a2,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/16*lath(a1,N1_?)*thth(N1_?,N2_?,k1)*hfield(a2,N2_?)
       + 1/288*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       - 1/864*lath(a2)*thth(N1_?,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       - 1/576*lath(a2,N1_?)*thth(a1,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/16*lath(a2,N1_?)*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/288*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       - 11/6912*lath(N1_?)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/8*lath(N1_?)*thth(a1,a2,N2_?,k1)*hfield(N1_?,N2_?)
       + 1/16*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*hfield(a2,N2_?)
       - 13/576*lath(N1_?)*thth(a1,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       - 1/16*lath(N1_?)*thth(a2,N1_?,N2_?,k1)*hfield(a1,N2_?)
       + 13/576*lath(N1_?)*thth(a2,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       - 7/576*lath(N1_?)*thth(N1_?,N2_?,N3_?)*Hfield(a1,a2,N2_?,N3_?)
       + 1/16*lath(N1_?)*th*th*hfield(a1,N1_?)*k1(a2)
       - 1/16*lath(N1_?)*th*th*hfield(a2,N1_?)*k1(a1)
       + 1/2304*lath(N1_?,N2_?)*thth(a1,a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/1152*lath(N1_?,N2_?)*th*th*Hfield(a1,a2,N1_?,N2_?)
       + 1/55296*lath(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a1,a2,N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
      ;

   Cvvl4 =
       + 3/160*lath(k1)*thth(a1,a2,N1_?,N2_?)*thpsi(N2_?,N1_?)
       - 1/80*lath(k1)*thth(a1,N1_?,N2_?)*thpsi(a2,N2_?,N1_?)
       + 1/160*lath(k1)*thth(a1,N1_?,N2_?)*thpsi(N1_?,N2_?,a2)
       + 1/80*lath(k1)*thth(a2,N1_?,N2_?)*thpsi(a1,N2_?,N1_?)
       - 1/160*lath(k1)*thth(a2,N1_?,N2_?)*thpsi(N1_?,N2_?,a1)
       + 3/160*lath(k1)*th*th*thpsi(a1,a2)
       - 3/160*lath(k1)*th*th*thpsi(a2,a1)
       + 1/480*lath(a1)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?,N1_?)
       - 1/960*lath(a1)*thth(N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a2)
       + 1/960*lath(a1)*thth(N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       + 1/720*lath(a1,k1)*thth(a2,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       + 1/360*lath(a1,a2)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/5760*lath(a1,a2,N1_?,N2_?,N3_?,k1)*th*th*thpsi(N1_?,N2_?,N3_?)
       + 1/360*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       - 1/720*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 1/120*lath(a1,N1_?)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?)
       - 1/120*lath(a1,N1_?)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a2)
       - 1/120*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(N3_?,N2_?)*k1(a2)
       + 1/180*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)
       - 1/360*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)
       + 1/360*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a2)
       - 1/480*lath(a2)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?,N1_?)
       + 1/960*lath(a2)*thth(N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a1)
       - 1/960*lath(a2)*thth(N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       - 1/720*lath(a2,k1)*thth(a1,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       - 1/360*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/720*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       + 1/120*lath(a2,N1_?)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?)
       + 1/120*lath(a2,N1_?)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a1)
       + 1/120*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(N3_?,N2_?)*k1(a1)
       - 1/180*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       + 1/360*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       - 1/360*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       + 1/192*lath(N1_?)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       + 3/160*lath(N1_?)*thth(a1,a2,N2_?,k1)*thpsi(N1_?,N2_?)
       + 3/160*lath(N1_?)*thth(a1,a2,N2_?,k1)*thpsi(N2_?,N1_?)
       - 1/120*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*thpsi(a2,N2_?)
       - 1/120*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*thpsi(N2_?,a2)
       - 1/120*lath(N1_?)*thth(a1,N1_?,N2_?,N3_?)*thpsi(N3_?,N2_?)*k1(a2)
       + 1/80*lath(N1_?)*thth(a1,N2_?,k1)*thpsi(a2,N1_?,N2_?)
       - 1/80*lath(N1_?)*thth(a1,N2_?,k1)*thpsi(a2,N2_?,N1_?)
       + 11/720*lath(N1_?)*thth(a1,N2_?,k1)*thpsi(N1_?,N2_?,a2)
       + 1/360*lath(N1_?)*thth(a1,N2_?,k1)*thpsi(N2_?,N1_?,a2)
       + 1/80*lath(N1_?)*thth(a1,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)*k1(a2)
       - 1/160*lath(N1_?)*thth(a1,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       + 1/120*lath(N1_?)*thth(a2,N1_?,N2_?,k1)*thpsi(a1,N2_?)
       + 1/120*lath(N1_?)*thth(a2,N1_?,N2_?,k1)*thpsi(N2_?,a1)
       + 1/120*lath(N1_?)*thth(a2,N1_?,N2_?,N3_?)*thpsi(N3_?,N2_?)*k1(a1)
       - 1/80*lath(N1_?)*thth(a2,N2_?,k1)*thpsi(a1,N1_?,N2_?)
       + 1/80*lath(N1_?)*thth(a2,N2_?,k1)*thpsi(a1,N2_?,N1_?)
       - 11/720*lath(N1_?)*thth(a2,N2_?,k1)*thpsi(N1_?,N2_?,a1)
       - 1/360*lath(N1_?)*thth(a2,N2_?,k1)*thpsi(N2_?,N1_?,a1)
       - 1/80*lath(N1_?)*thth(a2,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)*k1(a1)
       + 1/160*lath(N1_?)*thth(a2,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       + 1/160*lath(N1_?)*thth(N1_?,N2_?,k1)*thpsi(a1,a2,N2_?)
       - 1/160*lath(N1_?)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?,a2)
       + 1/160*lath(N1_?)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?,a1)
       - 1/160*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(a1,N3_?,N2_?)*k1(a2)
       + 1/160*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(a2,N3_?,N2_?)*k1(a1)
       + 1/320*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,a1)*k1(a2)
       - 1/320*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,a2)*k1(a1)
       + 1/360*lath(N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*d_(a1,a2)
       + 1/360*lath(N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*d_(a1,a2)
       - 3/160*lath(N1_?)*th*th*thpsi(a1,N1_?)*k1(a2)
       + 3/160*lath(N1_?)*th*th*thpsi(a2,N1_?)*k1(a1)
       - 1/480*lath(N1_?)*th*th*thpsi(N1_?,a1)*k1(a2)
       + 1/480*lath(N1_?)*th*th*thpsi(N1_?,a2)*k1(a1)
       + 1/1440*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)
       - 1/2880*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       + 1/1440*lath(N1_?,k1)*th*th*thpsi(a1,a2,N1_?)
       - 1/1440*lath(N1_?,k1)*th*th*thpsi(a1,N1_?,a2)
       + 1/1440*lath(N1_?,k1)*th*th*thpsi(a2,N1_?,a1)
       + 1/1440*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/2880*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thpsi(N2_?,N1_?,N3_?)
       + 1/1440*lath(N1_?,N2_?)*th*th*thpsi(a1,N1_?,N2_?)*k1(a2)
       - 1/1440*lath(N1_?,N2_?)*th*th*thpsi(a2,N1_?,N2_?)*k1(a1)
       - 1/2880*lath(N1_?,N2_?)*th*th*thpsi(N2_?,N1_?,a1)*k1(a2)
       + 1/2880*lath(N1_?,N2_?)*th*th*thpsi(N2_?,N1_?,a2)*k1(a1)
       - 1/11520*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,a2,N1_?,N2_?)*thpsi(N3_?,N4_?,N5_?)
      ;

   Cvvl5 =
       - 1/480*lath(k1)*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/17280*lath(k1)*thth(a1,a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 23/1658880*lath(k1)*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 23/17280*lath(k1)*thth(a1,N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 23/34560*lath(k1)*thth(a1,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)
       - 23/69120*lath(k1)*thth(a1,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       - 23/17280*lath(k1)*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N3_?)*hfield(N2_?,N3_?)
       - 23/1658880*lath(k1)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a2,N1_?,N2_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 23/34560*lath(k1)*thth(a2,N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 23/69120*lath(k1)*thth(a2,N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/480*lath(k1)*th*th*thth(a1,N1_?,k1)*hfield(a2,N1_?)
       + 1/17280*lath(k1)*th*th*thth(a1,N1_?,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       - 1/480*lath(k1)*th*th*thth(a2,N1_?,k1)*hfield(a1,N1_?)
       - 1/17280*lath(k1)*th*th*thth(a2,N1_?,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       - 1/34560*lath(a1)*thth(a2,N1_?,N2_?)*thth(N3_?,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/4320*lath(a1)*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/414720*lath(a1)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(N1_?,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/12960*lath(a1)*thth(N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       + 1/1244160*lath(a1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/8640*lath(a1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       - 1/51840*lath(a1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*Hfield(a2,N2_?,N3_?,N4_?)
       + 1/34560*lath(a1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/8640*lath(a1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,k1)*hfield(a2,N3_?)
       + 7/414720*lath(a1)*th*th*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a2)
       + 1/995328*lath(a1,k1)*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/6912*lath(a1,k1)*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/27648*lath(a1,k1)*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/41472*lath(a1,a2)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/3456*lath(a1,a2)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/10368*lath(a1,a2)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/497664*lath(a1,a2)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/6635520*lath(a1,a2,N1_?,N2_?,N3_?,k1)*th*th*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/46080*lath(a1,a2,N1_?,N2_?,N3_?,k1)*th*th*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/184320*lath(a1,a2,N1_?,N2_?,N3_?,k1)*th*th*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/82944*lath(a1,N1_?)*thth(a2,N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/1152*lath(a1,N1_?)*thth(a2,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/13824*lath(a1,N1_?)*thth(a2,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/331776*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/1152*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/27648*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/6912*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/13824*lath(a1,N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/13824*lath(a1,N1_?)*thth(a2,N2_?,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/165888*lath(a1,N1_?)*thth(a2,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/1152*lath(a1,N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a2,N3_?)
       - 1/13824*lath(a1,N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)
       + 1/1152*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       + 1/41472*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/3456*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a2,N4_?)
       + 1/6912*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)
       + 1/497664*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a2)
       + 1/3456*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a2)
       + 1/13824*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       + 1/34560*lath(a2)*thth(a1,N1_?,N2_?)*thth(N3_?,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/4320*lath(a2)*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/414720*lath(a2)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(N1_?,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/12960*lath(a2)*thth(N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       - 1/1244160*lath(a2)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/8640*lath(a2)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       + 1/51840*lath(a2)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,k1)*Hfield(a1,N2_?,N3_?,N4_?)
       - 1/34560*lath(a2)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/8640*lath(a2)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N3_?)
       - 7/414720*lath(a2)*th*th*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a1)
       - 1/995328*lath(a2,k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/6912*lath(a2,k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/27648*lath(a2,k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/82944*lath(a2,N1_?)*thth(a1,N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/1152*lath(a2,N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/13824*lath(a2,N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/331776*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/1152*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/27648*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/6912*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       - 1/13824*lath(a2,N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/13824*lath(a2,N1_?)*thth(a1,N2_?,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/165888*lath(a2,N1_?)*thth(a1,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/1152*lath(a2,N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 1/13824*lath(a2,N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       - 1/1152*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       - 1/41472*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/3456*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)
       - 1/6912*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       - 1/497664*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)*k1(a1)
       - 1/3456*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)*k1(a1)
       - 1/13824*lath(a2,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 11/207360*lath(N1_?)*thth(a1,a2,N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 19/4976640*lath(N1_?)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 19/34560*lath(N1_?)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 19/138240*lath(N1_?)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 47/17280*lath(N1_?)*thth(a1,a2,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/5760*lath(N1_?)*thth(a1,a2,N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/480*lath(N1_?)*thth(a1,a2,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       + 1/5760*lath(N1_?)*thth(a1,a2,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 11/829440*lath(N1_?)*thth(a1,a2,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(N1_?,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 19/8640*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/13824*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/1152*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a2,N3_?)
       - 1/13824*lath(N1_?)*thth(a1,N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)
       + 1/1152*lath(N1_?)*thth(a1,N1_?,N2_?,N3_?)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       + 1/41472*lath(N1_?)*thth(a1,N1_?,N2_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 23/829440*lath(N1_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a2,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 23/829440*lath(N1_?)*thth(a1,N2_?,k1)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 19/8640*lath(N1_?)*thth(a1,N2_?,k1)*thth(a2,N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 23/17280*lath(N1_?)*thth(a1,N2_?,k1)*thth(a2,N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       + 23/69120*lath(N1_?)*thth(a1,N2_?,k1)*thth(a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 23/17280*lath(N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)
       - 23/69120*lath(N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       + 23/69120*lath(N1_?)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,N4_?)*Hfield(a2,N1_?,N3_?,N4_?)
       - 23/69120*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(a2,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 23/1658880*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       - 23/17280*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       + 11/69120*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,k1)*Hfield(a2,N2_?,N3_?,N4_?)
       - 1/11520*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 23/34560*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)*k1(a2)
       + 23/69120*lath(N1_?)*thth(a1,N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)*k1(a2)
       + 23/17280*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(a2,N2_?,k1)*hfield(N1_?,N3_?)
       - 11/17280*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,k1)*hfield(a2,N3_?)
       + 11/17280*lath(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?)*hfield(N3_?,N4_?)*k1(a2)
       - 1/13824*lath(N1_?)*thth(a1,N2_?,N3_?,N4_?)*thth(a2,N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 11/1658880*lath(N1_?)*thth(a1,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/1152*lath(N1_?)*thth(a2,N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 1/13824*lath(N1_?)*thth(a2,N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       - 1/1152*lath(N1_?)*thth(a2,N1_?,N2_?,N3_?)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       - 1/41472*lath(N1_?)*thth(a2,N1_?,N2_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 23/17280*lath(N1_?)*thth(a2,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 23/69120*lath(N1_?)*thth(a2,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       - 23/69120*lath(N1_?)*thth(a2,N2_?,k1)*thth(N2_?,N3_?,N4_?)*Hfield(a1,N1_?,N3_?,N4_?)
       + 23/1658880*lath(N1_?)*thth(a2,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 23/17280*lath(N1_?)*thth(a2,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       - 11/69120*lath(N1_?)*thth(a2,N2_?,N3_?)*thth(N1_?,N4_?,k1)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/11520*lath(N1_?)*thth(a2,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 23/34560*lath(N1_?)*thth(a2,N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)*k1(a1)
       - 23/69120*lath(N1_?)*thth(a2,N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)*k1(a1)
       + 11/17280*lath(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N3_?)
       - 11/17280*lath(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?)*hfield(N3_?,N4_?)*k1(a1)
       - 11/1658880*lath(N1_?)*thth(a2,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 11/69120*lath(N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?)*Hfield(a1,a2,N3_?,N4_?)
       + 11/34560*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)*k1(a2)
       - 11/34560*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(a2,N4_?)*k1(a1)
       - 11/69120*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)*k1(a2)
       + 11/69120*lath(N1_?)*thth(N1_?,N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)*k1(a1)
       - 1/480*lath(N1_?)*th*th*thth(a1,N2_?,k1)*hfield(N1_?,N2_?)*k1(a2)
       - 13/103680*lath(N1_?)*th*th*thth(a1,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a2)
       + 1/480*lath(N1_?)*th*th*thth(a2,N2_?,k1)*hfield(N1_?,N2_?)*k1(a1)
       + 13/103680*lath(N1_?)*th*th*thth(a2,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a1)
       - 1/2880*lath(N1_?)*th*th*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)*k1(a2)
       + 1/2880*lath(N1_?)*th*th*thth(N1_?,N2_?,k1)*hfield(a2,N2_?)*k1(a1)
       - 1/12960*lath(N1_?)*th*th*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)*k1(a2)
       + 1/12960*lath(N1_?)*th*th*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)*k1(a1)
       - 1/1105920*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/11520*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/92160*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/23040*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/46080*lath(N1_?,k1)*thth(a1,a2,N2_?,N3_?)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/552960*lath(N1_?,k1)*th*th*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/11520*lath(N1_?,k1)*th*th*thth(a1,a2,N2_?,k1)*hfield(N1_?,N2_?)
       - 1/11520*lath(N1_?,k1)*th*th*thth(a1,N1_?,N2_?,k1)*hfield(a2,N2_?)
       + 1/46080*lath(N1_?,k1)*th*th*thth(a1,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       + 1/11520*lath(N1_?,k1)*th*th*thth(a2,N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/46080*lath(N1_?,k1)*th*th*thth(a2,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       + 1/46080*lath(N1_?,k1)*th*th*thth(N1_?,N2_?,N3_?)*Hfield(a1,a2,N2_?,N3_?)
       + 1/829440*lath(N1_?,N2_?)*thth(a1,a2,N1_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/829440*lath(N1_?,N2_?)*thth(a1,a2,N2_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/1105920*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/23040*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/11520*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/46080*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/92160*lath(N1_?,N2_?)*thth(a1,a2,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)
       + 1/1105920*lath(N1_?,N2_?)*th*th*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/11520*lath(N1_?,N2_?)*th*th*thth(a1,N2_?,N3_?,k1)*hfield(N1_?,N3_?)*k1(a2)
       + 1/92160*lath(N1_?,N2_?)*th*th*thth(a1,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a2)
       - 1/1105920*lath(N1_?,N2_?)*th*th*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/11520*lath(N1_?,N2_?)*th*th*thth(a2,N2_?,N3_?,k1)*hfield(N1_?,N3_?)*k1(a1)
       - 1/92160*lath(N1_?,N2_?)*th*th*thth(a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a1)
       + 1/23040*lath(N1_?,N2_?)*th*th*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)*k1(a2)
       - 1/23040*lath(N1_?,N2_?)*th*th*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)*k1(a1)
       + 1/46080*lath(N1_?,N2_?)*th*th*thth(N2_?,N3_?,N4_?)*Hfield(a1,N1_?,N3_?,N4_?)*k1(a2)
       - 1/46080*lath(N1_?,N2_?)*th*th*thth(N2_?,N3_?,N4_?)*Hfield(a2,N1_?,N3_?,N4_?)*k1(a1)
       - 1/13271040*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,a2,N1_?,N2_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/92160*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,a2,N1_?,N2_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/368640*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(a1,a2,N1_?,N2_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   Cvll0 = 0;

   Cvll1 = 0;

   Cvll2 =
       + 1/2*lath(N1_?)*lath(a1,N2_?)*hfield(N1_?,N2_?)
       - 1/4*lath(N1_?)*lath(N1_?,N2_?)*hfield(a1,N2_?)
       + 1/4*lath(N1_?)*lath(N2_?)*cfield(a1,N1_?,N2_?)
      ;

   Cvll3 =
       - 1/3*lath(N1_?)*lath(a1,N2_?)*thpsi(N2_?,N1_?)
       + 2/15*lath(N1_?)*lath(N1_?,N2_?)*thpsi(N2_?,a1)
       + 1/3*lath(N1_?)*lath(N2_?)*thpsi(a1,N1_?,N2_?)
       + 2/15*lath(N1_?)*lath(N2_?)*thpsi(N1_?,N2_?,a1)
      ;

   Cvll4 =
       + 1/2592*lath(a1)*lath(N1_?)*thth(N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/6912*lath(a1,N1_?)*lath(N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/165888*lath(a1,N1_?)*lath(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/48*lath(N1_?)*lath(k1)*th*th*hfield(a1,N1_?)
       + 11/20736*lath(N1_?)*lath(a1,N1_?)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/82944*lath(N1_?)*lath(a1,N1_?,N2_?,N3_?,N4_?,N5_?)*th*th*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/648*lath(N1_?)*lath(a1,N2_?)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/16*lath(N1_?)*lath(a1,N2_?)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       - 1/324*lath(N1_?)*lath(a1,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       + 1/1728*lath(N1_?)*lath(N1_?,N2_?)*thth(a1,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/48*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,k1)*hfield(a1,N3_?)
       + 1/864*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       + 11/20736*lath(N1_?)*lath(N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/16*lath(N1_?)*lath(N2_?)*thth(a1,N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 13/1728*lath(N1_?)*lath(N2_?)*thth(a1,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/48*lath(N1_?)*lath(N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       - 5/432*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       - 1/6912*lath(N1_?)*lath(N2_?,N3_?)*thth(a1,N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/3456*lath(N1_?)*lath(N2_?,N3_?)*th*th*Hfield(a1,N1_?,N2_?,N3_?)
       - 1/165888*lath(N1_?)*lath(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(a1,N1_?,N2_?,N3_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
      ;

   Cvll5 =
       + 13/1680*lath(k1)*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?)*thpsi(N3_?,N2_?)
       - 11/5040*lath(k1)*lath(a1,N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       - 1/5040*lath(k1)*lath(N1_?,N2_?)*th*th*thpsi(a1,N1_?,N2_?)
       + 1/10080*lath(k1)*lath(N1_?,N2_?)*th*th*thpsi(N2_?,N1_?,a1)
       + 1/3360*lath(a1)*lath(k1)*thth(N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       - 1/630*lath(a1)*lath(N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       - 1/3360*lath(a1)*lath(N1_?)*thth(N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)
       - 11/5040*lath(a1)*lath(N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)
       - 1/5040*lath(a1,N1_?)*lath(N2_?,k1)*thth(N1_?,N3_?,N4_?)*thpsi(N2_?,N4_?,N3_?)
       + 1/10080*lath(a1,N1_?)*lath(N2_?,k1)*thth(N1_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       - 1/5040*lath(a1,N1_?)*lath(N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/10080*lath(a1,N1_?)*lath(N2_?,N3_?)*thth(N1_?,N4_?,k1)*thpsi(N3_?,N2_?,N4_?)
       + 1/40320*lath(a1,N1_?)*lath(N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N1_?,N2_?,N3_?)*thpsi(N4_?,N5_?,N6_?)
       - 13/1680*lath(N1_?)*lath(k1)*thth(a1,N1_?,N2_?,N3_?)*thpsi(N3_?,N2_?)
       + 1/140*lath(N1_?)*lath(k1)*thth(a1,N2_?,N3_?)*thpsi(N1_?,N3_?,N2_?)
       - 1/280*lath(N1_?)*lath(k1)*thth(a1,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)
       - 3/560*lath(N1_?)*lath(k1)*thth(N1_?,N2_?,N3_?)*thpsi(a1,N3_?,N2_?)
       + 3/1120*lath(N1_?)*lath(k1)*thth(N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,a1)
       - 3/280*lath(N1_?)*lath(k1)*th*th*thpsi(a1,N1_?)
       + 1/210*lath(N1_?)*lath(k1)*th*th*thpsi(N1_?,a1)
       - 11/10080*lath(N1_?)*lath(a1,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       - 1/672*lath(N1_?)*lath(a1,N1_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/20160*lath(N1_?)*lath(a1,N1_?,N2_?,N3_?,N4_?,k1)*th*th*thpsi(N2_?,N3_?,N4_?)
       - 11/5040*lath(N1_?)*lath(a1,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       + 11/10080*lath(N1_?)*lath(a1,N2_?)*thth(N1_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       + 13/1680*lath(N1_?)*lath(a1,N2_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?)
       + 13/1680*lath(N1_?)*lath(a1,N2_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?)
       - 11/2520*lath(N1_?)*lath(a1,N2_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N1_?,N4_?,N3_?)
       + 11/5040*lath(N1_?)*lath(a1,N2_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N1_?)
       + 1/2520*lath(N1_?)*lath(N1_?,k1)*thth(a1,N2_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       + 1/1260*lath(N1_?)*lath(N1_?,N2_?)*thth(a1,N3_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/2520*lath(N1_?)*lath(N1_?,N2_?)*thth(a1,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/420*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,k1)*thpsi(a1,N3_?)
       - 1/420*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,a1)
       - 1/420*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?)*thpsi(N4_?,N3_?)*k1(a1)
       + 1/630*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(a1,N4_?,N3_?)
       - 1/1260*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,a1)
       + 1/1260*lath(N1_?)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       - 1/672*lath(N1_?)*lath(N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)
       - 13/1680*lath(N1_?)*lath(N2_?)*thth(a1,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)
       - 13/1680*lath(N1_?)*lath(N2_?)*thth(a1,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)
       - 1/280*lath(N1_?)*lath(N2_?)*thth(a1,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)
       + 11/1260*lath(N1_?)*lath(N2_?)*thth(a1,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)
       + 1/630*lath(N1_?)*lath(N2_?)*thth(a1,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)
       - 1/420*lath(N1_?)*lath(N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?)
       - 1/420*lath(N1_?)*lath(N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a1)
       - 1/420*lath(N1_?)*lath(N2_?)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N4_?,N3_?)*k1(a1)
       + 3/560*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N2_?,N3_?)
       - 3/560*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)
       + 19/2520*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)
       + 11/5040*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a1)
       + 3/560*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,N4_?)*thpsi(N2_?,N4_?,N3_?)*k1(a1)
       - 3/1120*lath(N1_?)*lath(N2_?)*thth(N1_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)*k1(a1)
       - 1/210*lath(N1_?)*lath(N2_?)*th*th*thpsi(N1_?,N2_?)*k1(a1)
       - 1/5040*lath(N1_?)*lath(N2_?,k1)*thth(a1,N1_?,N3_?,N4_?)*thpsi(N2_?,N4_?,N3_?)
       + 1/10080*lath(N1_?)*lath(N2_?,k1)*thth(a1,N1_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       - 1/5040*lath(N1_?)*lath(N2_?,k1)*th*th*thpsi(a1,N1_?,N2_?)
       + 1/5040*lath(N1_?)*lath(N2_?,k1)*th*th*thpsi(a1,N2_?,N1_?)
       + 1/5040*lath(N1_?)*lath(N2_?,k1)*th*th*thpsi(N2_?,N1_?,a1)
       - 1/5040*lath(N1_?)*lath(N2_?,N3_?)*thth(a1,N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/10080*lath(N1_?)*lath(N2_?,N3_?)*thth(a1,N1_?,N4_?,k1)*thpsi(N3_?,N2_?,N4_?)
       + 1/5040*lath(N1_?)*lath(N2_?,N3_?)*th*th*thpsi(N1_?,N2_?,N3_?)*k1(a1)
       - 1/10080*lath(N1_?)*lath(N2_?,N3_?)*th*th*thpsi(N3_?,N2_?,N1_?)*k1(a1)
       + 1/40320*lath(N1_?)*lath(N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(a1,N1_?,N2_?,N3_?)*thpsi(N4_?,N5_?,N6_?)
      ;

   clll3 =
       - 3/8*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*hfield(N2_?,N3_?)
       - 1/8*lath(N1_?)*lath(N2_?)*lath(N3_?)*cfield(N1_?,N2_?,N3_?)
      ;

   clll4 =
       + 1/5*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thpsi(N3_?,N2_?)
       - 1/5*lath(N1_?)*lath(N2_?)*lath(N3_?)*thpsi(N1_?,N2_?,N3_?)
      ;

   clll5 =
       + 1/18432*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/442368*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*thth(N2_?,N3_?,N4_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 11/55296*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/221184*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*th*th*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 11/13824*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/32*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,k1)*hfield(N2_?,N4_?)
       + 11/6912*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)
       - 11/55296*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/32*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 11/1536*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/18432*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/9216*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*th*th*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/442368*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
      ;

   clll6 =
       - 17/5040*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?)*thpsi(N4_?,N3_?)
       + 1/1008*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*thpsi(N4_?,N5_?,N3_?)
       + 1/7560*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thpsi(N1_?,N2_?,N3_?)
       - 1/15120*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thpsi(N3_?,N2_?,N1_?)
       + 1/15120*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thpsi(N3_?,N5_?,N4_?)
       - 1/30240*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thpsi(N4_?,N5_?,N3_?)
       + 1/15120*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thpsi(N3_?,N5_?,N4_?)
       + 1/30240*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thpsi(N4_?,N3_?,N5_?)
       - 1/120960*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N2_?,N3_?,N4_?)*thpsi(N5_?,N6_?,N7_?)
       + 17/5040*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N4_?,N3_?)
       - 1/168*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thpsi(N2_?,N4_?,N3_?)
       + 1/336*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thpsi(N3_?,N4_?,N2_?)
       + 17/2520*lath(N1_?)*lath(N2_?)*lath(k1)*th*th*thpsi(N1_?,N2_?)
       + 1/2016*lath(N1_?)*lath(N2_?)*lath(N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*thpsi(N4_?,N5_?,N3_?)
       + 1/2016*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)
       + 1/60480*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*th*th*thpsi(N3_?,N4_?,N5_?)
       + 1/1008*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thpsi(N3_?,N5_?,N4_?)
       - 1/2016*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)
       - 17/5040*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,k1)*thpsi(N2_?,N4_?)
       - 17/5040*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,k1)*thpsi(N4_?,N2_?)
       + 1/504*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,N5_?,k1)*thpsi(N2_?,N5_?,N4_?)
       - 1/1008*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N2_?)
       + 1/2016*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       + 17/5040*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       + 17/5040*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       + 1/336*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       - 1/126*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       - 1/504*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       + 1/15120*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thpsi(N3_?,N5_?,N4_?)
       - 1/30240*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thpsi(N4_?,N5_?,N3_?)
       + 1/15120*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thpsi(N1_?,N2_?,N3_?)
       + 1/7560*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thpsi(N3_?,N1_?,N2_?)
       + 1/15120*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thpsi(N3_?,N5_?,N4_?)
       + 1/30240*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thpsi(N4_?,N3_?,N5_?)
       - 1/120960*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thpsi(N5_?,N6_?,N7_?)
      ;

   clll7 =
       + 11/38400*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 11/1382400*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?)*thth(N3_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 19/33177600*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 19/230400*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       + 19/921600*lath(N1_?)*lath(k1)*lath(N1_?,N2_?)*thth(N2_?,N3_?,N4_?,N5_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/7372800*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/76800*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thth(N1_?,N3_?,N4_?,k1)*hfield(N2_?,N4_?)
       + 1/614400*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/153600*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)
       + 1/307200*lath(N1_?)*lath(k1)*lath(N2_?,N3_?)*th*th*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)
       - 1/14745600*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/153600*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/1228800*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/307200*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thth(N4_?,N5_?,N6_?,k1)*hfield(N3_?,N6_?)
       + 1/614400*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,k1)*thth(N2_?,N4_?,N5_?)*thth(N4_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       + 1/11059200*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N3_?,k1)*thth(N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/11059200*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N4_?,k1)*thth(N5_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       - 1/14745600*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/307200*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/153600*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thth(N4_?,N5_?,N6_?,k1)*hfield(N3_?,N6_?)
       + 1/614400*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thth(N4_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       - 1/1228800*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?)*thth(N2_?,N5_?,k1)*thth(N5_?,N6_?,N7_?)*Hfield(N3_?,N4_?,N6_?,N7_?)
       - 1/176947200*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N2_?,N3_?,N4_?)*thth(N5_?,N6_?,N7_?,N8_?,N9_?,N10_?,N11_?)*Hfield(N8_?,N9_?,N10_?,N11_?)
       - 1/1228800*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N2_?,N3_?,N4_?)*thth(N5_?,N6_?,N8_?,k1)*hfield(N7_?,N8_?)
       - 1/4915200*lath(N1_?)*lath(N1_?,N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N2_?,N3_?,N4_?)*thth(N5_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 11/38400*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       - 11/1382400*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N3_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 23/7372800*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 23/76800*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 1/76800*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 19/76800*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thth(N3_?,N4_?,N5_?,k1)*hfield(N2_?,N5_?)
       - 19/153600*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?)*thth(N3_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)
       - 1/5120*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N5_?)*hfield(N4_?,N5_?)
       - 1/491520*lath(N1_?)*lath(N2_?)*lath(k1)*thth(N1_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*thth(N2_?,N3_?,N4_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 11/19200*lath(N1_?)*lath(N2_?)*lath(k1)*th*th*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 11/691200*lath(N1_?)*lath(N2_?)*lath(k1)*th*th*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 19/66355200*lath(N1_?)*lath(N2_?)*lath(N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 19/460800*lath(N1_?)*lath(N2_?)*lath(N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       + 19/1843200*lath(N1_?)*lath(N2_?)*lath(N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 19/5529600*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?)*thth(N3_?,N4_?,N5_?)*thth(N3_?,N6_?,N7_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 19/460800*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       + 19/1382400*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,k1)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 19/66355200*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*thth(N3_?,N4_?,N5_?,k1)*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 1/88473600*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*th*th*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       + 1/614400*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*th*th*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       + 1/2457600*lath(N1_?)*lath(N2_?)*lath(N1_?,N2_?,N3_?,N4_?,N5_?,k1)*th*th*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 11/2764800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N3_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 11/38400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,k1)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       - 19/921600*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?)*thth(N3_?,N6_?,N7_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 19/22118400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 19/76800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 19/1843200*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 19/460800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thth(N4_?,N5_?,N6_?,k1)*hfield(N3_?,N6_?)
       + 19/921600*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,k1)*thth(N4_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       + 11/460800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?)*thth(N3_?,N7_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 19/11059200*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N2_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*thth(N3_?,N4_?,N5_?,k1)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 11/38400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,k1)*thth(N4_?,N5_?,k1)*hfield(N2_?,N5_?)
       - 11/460800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N2_?,N5_?,N6_?,N7_?)
       - 19/230400*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,N5_?,k1)*thth(N4_?,N5_?,N6_?,k1)*hfield(N2_?,N6_?)
       + 19/460800*lath(N1_?)*lath(N2_?)*lath(N1_?,N3_?)*thth(N3_?,N4_?,N5_?,k1)*thth(N4_?,N6_?,N7_?)*Hfield(N2_?,N5_?,N6_?,N7_?)
       - 11/2764800*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 19/66355200*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N6_?,N7_?,N8_?,N9_?,N10_?)*Hfield(N7_?,N8_?,N9_?,N10_?)
       + 19/460800*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N7_?,k1)*hfield(N6_?,N7_?)
       + 19/1843200*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 11/25600*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 17/921600*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 11/38400*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,k1)*hfield(N3_?,N5_?)
       + 11/460800*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       + 1/230400*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N2_?,N4_?,N5_?,N6_?,N7_?,N8_?)*thth(N3_?,N4_?,k1)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/1228800*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       + 1/9600*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       - 23/115200*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thth(N2_?,N4_?,N5_?,k1)*hfield(N3_?,N5_?)
       + 23/460800*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 19/307200*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,k1)*thth(N4_?,N5_?,N6_?)*Hfield(N2_?,N3_?,N5_?,N6_?)
       - 17/230400*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,N5_?)*thth(N2_?,N6_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 17/57600*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,N5_?,k1)*thth(N2_?,N4_?,k1)*hfield(N3_?,N5_?)
       - 1/184320*lath(N1_?)*lath(N2_?)*lath(N3_?)*thth(N1_?,N4_?,N5_?,N6_?)*thth(N2_?,N3_?,N7_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/14745600*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/153600*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/1228800*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/307200*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thth(N4_?,N5_?,N6_?,k1)*hfield(N3_?,N6_?)
       + 1/614400*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*thth(N1_?,N2_?,N4_?,N5_?)*thth(N4_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       + 1/7372800*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/153600*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       - 1/76800*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thth(N1_?,N3_?,N4_?,k1)*hfield(N2_?,N4_?)
       + 1/307200*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/614400*lath(N1_?)*lath(N2_?)*lath(N3_?,k1)*th*th*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)
       + 1/11059200*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/11059200*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N4_?,k1)*thth(N5_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       - 1/14745600*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
       - 1/307200*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)
       - 1/153600*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thth(N4_?,N5_?,N6_?,k1)*hfield(N3_?,N6_?)
       + 1/614400*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thth(N4_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       - 1/1228800*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?)*thth(N1_?,N2_?,N5_?,k1)*thth(N5_?,N6_?,N7_?)*Hfield(N3_?,N4_?,N6_?,N7_?)
       - 1/176947200*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N5_?,N6_?,N7_?,N8_?,N9_?,N10_?,N11_?)*Hfield(N8_?,N9_?,N10_?,N11_?)
       - 1/1228800*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N5_?,N6_?,N8_?,k1)*hfield(N7_?,N8_?)
       - 1/4915200*lath(N1_?)*lath(N2_?)*lath(N3_?,N4_?,N5_?,N6_?,N7_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*thth(N5_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)
      ;

   omegasvv0 = 0;

   omegasvv1 =
       - 1/1152*sp1th(a1,a2,N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       + 1/2*sp1th(N1_?)*hfield(a1,N1_?)*k1(a2)
       - 1/2*sp1th(N1_?)*hfield(a2,N1_?)*k1(a1)
       - 1/48*sp1th(N1_?,N2_?)*Hfield(a1,a2,N1_?,N2_?)
      ;

   omegasvv2 =
       + 1/6*sp1th(k1)*thpsi(a1,a2)
       - 1/6*sp1th(k1)*thpsi(a2,a1)
       + 1/144*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)
       - 1/6*sp1th(N1_?)*thpsi(a1,N1_?)*k1(a2)
       + 1/6*sp1th(N1_?)*thpsi(a2,N1_?)*k1(a1)
       - 1/6*sp1th(N1_?)*thpsi(N1_?,a1)*k1(a2)
       + 1/6*sp1th(N1_?)*thpsi(N1_?,a2)*k1(a1)
       + 1/36*sp1th(N1_?,k1)*thpsi(a1,a2,N1_?)
       - 1/36*sp1th(N1_?,k1)*thpsi(a1,N1_?,a2)
       + 1/36*sp1th(N1_?,k1)*thpsi(a2,N1_?,a1)
       + 1/36*sp1th(N1_?,N2_?)*thpsi(a1,N1_?,N2_?)*k1(a2)
       - 1/36*sp1th(N1_?,N2_?)*thpsi(a2,N1_?,N2_?)*k1(a1)
       + 1/72*sp1th(N1_?,N2_?)*thpsi(N1_?,N2_?,a1)*k1(a2)
       - 1/72*sp1th(N1_?,N2_?)*thpsi(N1_?,N2_?,a2)*k1(a1)
      ;

   omegasvv3 =
       + 1/32*sp1th(k1)*thth(a1,N1_?,k1)*hfield(a2,N1_?)
       + 1/1152*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       - 1/32*sp1th(k1)*thth(a2,N1_?,k1)*hfield(a1,N1_?)
       - 1/1152*sp1th(k1)*thth(a2,N1_?,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       + 1/2304*sp1th(a1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a2)
       + 1/110592*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       + 1/768*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)
       + 1/3072*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/2304*sp1th(a2)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a1)
       - 1/32*sp1th(N1_?)*thth(a1,N2_?,k1)*hfield(N1_?,N2_?)*k1(a2)
       - 1/384*sp1th(N1_?)*thth(a1,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a2)
       + 1/32*sp1th(N1_?)*thth(a2,N2_?,k1)*hfield(N1_?,N2_?)*k1(a1)
       + 1/384*sp1th(N1_?)*thth(a2,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a1)
       - 1/32*sp1th(N1_?)*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)*k1(a2)
       + 1/32*sp1th(N1_?)*thth(N1_?,N2_?,k1)*hfield(a2,N2_?)*k1(a1)
       - 1/384*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)*k1(a2)
       + 1/384*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)*k1(a1)
       + 1/9216*sp1th(N1_?,k1)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/192*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*hfield(N1_?,N2_?)
       - 1/192*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*hfield(a2,N2_?)
       + 1/768*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?)*Hfield(a2,N1_?,N2_?,N3_?)
       + 1/192*sp1th(N1_?,k1)*thth(a2,N1_?,N2_?,k1)*hfield(a1,N2_?)
       - 1/768*sp1th(N1_?,k1)*thth(a2,N2_?,N3_?)*Hfield(a1,N1_?,N2_?,N3_?)
       + 1/768*sp1th(N1_?,k1)*thth(N1_?,N2_?,N3_?)*Hfield(a1,a2,N2_?,N3_?)
       + 1/18432*sp1th(N1_?,N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       + 1/192*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a2)
       + 1/1536*sp1th(N1_?,N2_?)*thth(a1,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a2)
       - 1/18432*sp1th(N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/192*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a1)
       - 1/1536*sp1th(N1_?,N2_?)*thth(a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)*k1(a1)
       + 1/384*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)*k1(a2)
       - 1/384*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)*k1(a1)
       - 1/768*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)*k1(a2)
       + 1/768*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)*k1(a1)
      ;

   omegasvv4 =
       - 1/240*sp1th(k1)*thth(a1,N1_?,k1)*thpsi(a2,N1_?)
       - 1/240*sp1th(k1)*thth(a1,N1_?,k1)*thpsi(N1_?,a2)
       + 1/720*sp1th(k1)*thth(a1,N1_?,N2_?,k1)*thpsi(a2,N2_?,N1_?)
       - 1/1440*sp1th(k1)*thth(a1,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a2)
       - 1/720*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       + 1/240*sp1th(k1)*thth(a2,N1_?,k1)*thpsi(a1,N1_?)
       + 1/240*sp1th(k1)*thth(a2,N1_?,k1)*thpsi(N1_?,a1)
       - 1/720*sp1th(k1)*thth(a2,N1_?,N2_?,k1)*thpsi(a1,N2_?,N1_?)
       + 1/1440*sp1th(k1)*thth(a2,N1_?,N2_?,k1)*thpsi(N1_?,N2_?,a1)
       + 1/720*sp1th(k1)*thth(a2,N1_?,N2_?,N3_?)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       - 1/720*sp1th(a1)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       - 1/34560*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thpsi(N5_?,N6_?,N4_?)
       - 1/5760*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N3_?,N4_?)
       - 1/5760*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thpsi(N4_?,N3_?)
       - 1/5760*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N3_?,N4_?)
       + 1/2160*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N2_?,N4_?,N3_?)
       + 1/8640*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thpsi(N4_?,N2_?,N3_?)
       - 1/4320*sp1th(a1,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a2)
       - 1/4320*sp1th(a1,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a2)
       + 1/720*sp1th(a2)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       + 1/4320*sp1th(a2,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a1)
       + 1/4320*sp1th(a2,N1_?)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a1)
       + 1/240*sp1th(N1_?)*thth(a1,N2_?,k1)*thpsi(N1_?,N2_?)*k1(a2)
       + 1/240*sp1th(N1_?)*thth(a1,N2_?,k1)*thpsi(N2_?,N1_?)*k1(a2)
       - 1/240*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a2)
       + 1/480*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a2)
       - 1/240*sp1th(N1_?)*thth(a2,N2_?,k1)*thpsi(N1_?,N2_?)*k1(a1)
       - 1/240*sp1th(N1_?)*thth(a2,N2_?,k1)*thpsi(N2_?,N1_?)*k1(a1)
       + 1/240*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a1)
       - 1/480*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,N1_?)*k1(a1)
       + 1/240*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?)*k1(a2)
       - 1/240*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?)*k1(a1)
       + 1/240*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a1)*k1(a2)
       - 1/240*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thpsi(N2_?,a2)*k1(a1)
       - 1/240*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)*k1(a2)
       + 1/240*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)*k1(a1)
       + 1/480*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)*k1(a2)
       - 1/480*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)*k1(a1)
       - 1/2880*sp1th(N1_?,k1)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thpsi(N3_?,N4_?,N2_?)
       - 1/1440*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*thpsi(N1_?,N2_?)
       - 1/1440*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*thpsi(N2_?,N1_?)
       + 1/1440*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*thpsi(a2,N2_?)
       + 1/1440*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*thpsi(N2_?,a2)
       - 1/1440*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thpsi(a2,N1_?,N2_?)
       + 1/1440*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thpsi(a2,N2_?,N1_?)
       - 1/1080*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thpsi(N1_?,N2_?,a2)
       - 1/4320*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thpsi(N2_?,N1_?,a2)
       - 1/1440*sp1th(N1_?,k1)*thth(a2,N1_?,N2_?,k1)*thpsi(a1,N2_?)
       - 1/1440*sp1th(N1_?,k1)*thth(a2,N1_?,N2_?,k1)*thpsi(N2_?,a1)
       + 1/1440*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thpsi(a1,N1_?,N2_?)
       - 1/1440*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thpsi(a1,N2_?,N1_?)
       + 1/1080*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N1_?,N2_?,a1)
       + 1/4320*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thpsi(N2_?,N1_?,a1)
       - 1/1440*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,a2,N2_?)
       + 1/1440*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a1,N2_?,a2)
       - 1/1440*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thpsi(a2,N2_?,a1)
       - 1/4320*sp1th(N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*d_(a1,a2)
       - 1/4320*sp1th(N1_?,k1)*thth(N2_?,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*d_(a1,a2)
       - 1/5760*sp1th(N1_?,N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)*k1(a2)
       - 1/1440*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a2)
       - 1/1440*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a2)
       - 1/2880*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)*k1(a2)
       + 1/1080*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a2)
       + 1/4320*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a2)
       + 1/5760*sp1th(N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thpsi(N4_?,N5_?,N3_?)*k1(a1)
       + 1/1440*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thpsi(N2_?,N3_?)*k1(a1)
       + 1/1440*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thpsi(N3_?,N2_?)*k1(a1)
       + 1/2880*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thpsi(N1_?,N2_?,N3_?)*k1(a1)
       - 1/1080*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thpsi(N1_?,N3_?,N2_?)*k1(a1)
       - 1/4320*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thpsi(N3_?,N1_?,N2_?)*k1(a1)
       - 1/2880*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a1,N3_?)*k1(a2)
       + 1/2880*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(a2,N3_?)*k1(a1)
       - 1/2880*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a1)*k1(a2)
       + 1/2880*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thpsi(N3_?,a2)*k1(a1)
       + 1/1440*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N2_?,N3_?)*k1(a2)
       - 1/1440*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a1,N3_?,N2_?)*k1(a2)
       - 1/1440*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a2,N2_?,N3_?)*k1(a1)
       + 1/1440*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(a2,N3_?,N2_?)*k1(a1)
       + 1/1080*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a1)*k1(a2)
       - 1/1080*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N2_?,N3_?,a2)*k1(a1)
       + 1/4320*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a1)*k1(a2)
       - 1/4320*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thpsi(N3_?,N2_?,a2)*k1(a1)
      ;

   omegasvv5 =
       + 1/82944*sp1th(k1)*thth(a1,a2,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/27648*sp1th(k1)*thth(a1,N1_?,k1)*thth(a2,N2_?,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/2304*sp1th(k1)*thth(a1,N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a2,N2_?)
       - 1/27648*sp1th(k1)*thth(a1,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       + 1/55296*sp1th(k1)*thth(a1,N1_?,N2_?)*thth(a2,N3_?,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/663552*sp1th(k1)*thth(a1,N1_?,N2_?,k1)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/55296*sp1th(k1)*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/13824*sp1th(k1)*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)
       + 1/27648*sp1th(k1)*thth(a1,N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       - 1/27648*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(a2,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/995328*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       - 1/6912*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       - 1/27648*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/663552*sp1th(k1)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a2,N1_?,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/2304*sp1th(k1)*thth(a2,N1_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N2_?)
       + 1/27648*sp1th(k1)*thth(a2,N1_?,k1)*thth(N1_?,N2_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/13824*sp1th(k1)*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       - 1/27648*sp1th(k1)*thth(a2,N1_?,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/995328*sp1th(k1)*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/6912*sp1th(k1)*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       + 1/27648*sp1th(k1)*thth(a2,N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/82944*sp1th(a1)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/6912*sp1th(a1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       - 1/20736*sp1th(a1)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/995328*sp1th(a1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/3981312*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/47775744*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N6_?,N7_?,N8_?,N9_?,N10_?)*Hfield(N7_?,N8_?,N9_?,N10_?)
       - 1/331776*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N5_?,N7_?,k1)*hfield(N6_?,N7_?)
       - 1/1327104*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,k1)*thth(N4_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/55296*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       - 1/663552*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thth(N3_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)
       - 1/55296*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,k1)*hfield(N3_?,N5_?)
       - 1/663552*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*thth(N4_?,N5_?,N6_?,N7_?)*Hfield(N3_?,N5_?,N6_?,N7_?)
       - 1/2654208*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/55296*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       + 1/27648*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thth(N2_?,N4_?,N5_?,k1)*hfield(N3_?,N5_?)
       - 1/110592*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/221184*sp1th(a1,a2,N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,k1)*thth(N4_?,N5_?,N6_?)*Hfield(N2_?,N3_?,N5_?,N6_?)
       - 1/82944*sp1th(a2)*thth(N1_?,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/6912*sp1th(a2)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       + 1/20736*sp1th(a2)*thth(N1_?,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/995328*sp1th(a2)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/1152*sp1th(N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a2)
       + 1/27648*sp1th(N1_?)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/2304*sp1th(N1_?)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)*k1(a2)
       + 1/27648*sp1th(N1_?)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/18432*sp1th(N1_?)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/221184*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       + 1/1152*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       + 1/18432*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/4608*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)*k1(a2)
       - 1/9216*sp1th(N1_?)*thth(a1,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/27648*sp1th(N1_?)*thth(a1,N2_?,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       + 1/221184*sp1th(N1_?)*thth(a1,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       - 1/1152*sp1th(N1_?)*thth(a2,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)*k1(a1)
       - 1/27648*sp1th(N1_?)*thth(a2,N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/2304*sp1th(N1_?)*thth(a2,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)*k1(a1)
       - 1/27648*sp1th(N1_?)*thth(a2,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/18432*sp1th(N1_?)*thth(a2,N2_?,N3_?)*thth(N1_?,N4_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/221184*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       - 1/1152*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       - 1/18432*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/4608*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(N1_?,N4_?)*k1(a1)
       + 1/9216*sp1th(N1_?)*thth(a2,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/27648*sp1th(N1_?)*thth(a2,N2_?,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       - 1/221184*sp1th(N1_?)*thth(a2,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N1_?,N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/2304*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a1,N3_?)*k1(a2)
       - 1/2304*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a2,N3_?)*k1(a1)
       + 1/27648*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)*k1(a2)
       - 1/27648*sp1th(N1_?)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)*k1(a1)
       + 1/4608*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)*k1(a2)
       - 1/4608*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a2,N4_?)*k1(a1)
       - 1/9216*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)*k1(a2)
       + 1/9216*sp1th(N1_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)*k1(a1)
       + 1/331776*sp1th(N1_?,k1)*thth(a1,a2,N1_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/3981312*sp1th(N1_?,k1)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N4_?,N5_?,N6_?,N7_?,N8_?)*Hfield(N5_?,N6_?,N7_?,N8_?)
       - 1/27648*sp1th(N1_?,k1)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(N2_?,N3_?,N5_?,k1)*hfield(N4_?,N5_?)
       - 1/110592*sp1th(N1_?,k1)*thth(a1,a2,N1_?,N2_?,N3_?,N4_?,k1)*thth(N2_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/6912*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       - 1/165888*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*thth(N1_?,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/13824*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       - 1/165888*sp1th(N1_?,k1)*thth(a1,a2,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(N1_?,N3_?,N4_?,N5_?)
       - 1/663552*sp1th(N1_?,k1)*thth(a1,a2,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(N1_?,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       + 1/6912*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/165888*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*thth(a2,N3_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)
       + 1/13824*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a2,N3_?)
       + 1/165888*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)
       + 1/663552*sp1th(N1_?,k1)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*thth(a2,N2_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/663552*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)
       - 1/6912*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(a2,N1_?,N3_?,k1)*hfield(N2_?,N3_?)
       + 1/13824*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(a2,N2_?,N3_?,k1)*hfield(N1_?,N3_?)
       - 1/55296*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(a2,N3_?,N4_?)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/13824*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a2,N3_?)
       + 1/55296*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a2,N2_?,N3_?,N4_?)
       - 1/55296*sp1th(N1_?,k1)*thth(a1,N2_?,k1)*thth(N2_?,N3_?,N4_?)*Hfield(a2,N1_?,N3_?,N4_?)
       + 1/55296*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(a2,N4_?,k1)*Hfield(N1_?,N2_?,N3_?,N4_?)
       - 1/55296*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?)*thth(N1_?,N4_?,k1)*Hfield(a2,N2_?,N3_?,N4_?)
       - 1/13824*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(a2,N2_?,k1)*hfield(N1_?,N3_?)
       + 1/13824*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,k1)*thth(N1_?,N2_?,k1)*hfield(a2,N3_?)
       + 1/165888*sp1th(N1_?,k1)*thth(a1,N2_?,N3_?,N4_?)*thth(a2,N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)
       - 1/13824*sp1th(N1_?,k1)*thth(a2,N1_?,N2_?,k1)*thth(N2_?,N3_?,k1)*hfield(a1,N3_?)
       - 1/165888*sp1th(N1_?,k1)*thth(a2,N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)
       + 1/13824*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thth(N1_?,N2_?,N3_?,k1)*hfield(a1,N3_?)
       - 1/55296*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thth(N1_?,N3_?,N4_?)*Hfield(a1,N2_?,N3_?,N4_?)
       + 1/55296*sp1th(N1_?,k1)*thth(a2,N2_?,k1)*thth(N2_?,N3_?,N4_?)*Hfield(a1,N1_?,N3_?,N4_?)
       + 1/55296*sp1th(N1_?,k1)*thth(a2,N2_?,N3_?)*thth(N1_?,N4_?,k1)*Hfield(a1,N2_?,N3_?,N4_?)
       - 1/13824*sp1th(N1_?,k1)*thth(a2,N2_?,N3_?,k1)*thth(N1_?,N2_?,k1)*hfield(a1,N3_?)
       - 1/55296*sp1th(N1_?,k1)*thth(N1_?,N2_?,k1)*thth(N2_?,N3_?,N4_?)*Hfield(a1,a2,N3_?,N4_?)
       + 1/663552*sp1th(N1_?,N2_?)*thth(a1,N1_?,N2_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/7962624*sp1th(N1_?,N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)*k1(a2)
       - 1/55296*sp1th(N1_?,N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)*k1(a2)
       - 1/221184*sp1th(N1_?,N2_?)*thth(a1,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       - 1/6912*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       - 1/165888*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/13824*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(N2_?,N4_?)*k1(a2)
       - 1/165888*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/663552*sp1th(N1_?,N2_?)*thth(a1,N1_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       - 1/1327104*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a2)
       - 1/13824*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a2)
       + 1/13824*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N1_?,N3_?,N4_?,k1)*hfield(N2_?,N4_?)*k1(a2)
       - 1/55296*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/110592*sp1th(N1_?,N2_?)*thth(a1,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)*k1(a2)
       + 1/55296*sp1th(N1_?,N2_?)*thth(a1,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a2)
       - 1/13824*sp1th(N1_?,N2_?)*thth(a1,N3_?,N4_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N4_?)*k1(a2)
       + 1/331776*sp1th(N1_?,N2_?)*thth(a1,N3_?,N4_?,N5_?)*thth(N1_?,N2_?,N6_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a2)
       - 1/663552*sp1th(N1_?,N2_?)*thth(a2,N1_?,N2_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/7962624*sp1th(N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N5_?,N6_?,N7_?,N8_?,N9_?)*Hfield(N6_?,N7_?,N8_?,N9_?)*k1(a1)
       + 1/55296*sp1th(N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N4_?,N6_?,k1)*hfield(N5_?,N6_?)*k1(a1)
       + 1/221184*sp1th(N1_?,N2_?)*thth(a2,N1_?,N2_?,N3_?,N4_?,N5_?,k1)*thth(N3_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/6912*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thth(N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       + 1/165888*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?,N6_?)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/13824*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(N2_?,N4_?)*k1(a1)
       + 1/165888*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(N2_?,N4_?,N5_?,N6_?)*k1(a1)
       + 1/663552*sp1th(N1_?,N2_?)*thth(a2,N1_?,N3_?,N4_?,N5_?,N6_?,N7_?)*thth(N2_?,N3_?,k1)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/1327104*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thth(N1_?,N2_?,N3_?,N4_?,N5_?,N6_?,N7_?)*Hfield(N4_?,N5_?,N6_?,N7_?)*k1(a1)
       + 1/13824*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thth(N1_?,N2_?,N4_?,k1)*hfield(N3_?,N4_?)*k1(a1)
       - 1/13824*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thth(N1_?,N3_?,N4_?,k1)*hfield(N2_?,N4_?)*k1(a1)
       + 1/55296*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thth(N1_?,N4_?,N5_?)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/110592*sp1th(N1_?,N2_?)*thth(a2,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(N1_?,N2_?,N4_?,N5_?)*k1(a1)
       - 1/55296*sp1th(N1_?,N2_?)*thth(a2,N3_?,N4_?)*thth(N1_?,N5_?,k1)*Hfield(N2_?,N3_?,N4_?,N5_?)*k1(a1)
       + 1/13824*sp1th(N1_?,N2_?)*thth(a2,N3_?,N4_?,k1)*thth(N1_?,N3_?,k1)*hfield(N2_?,N4_?)*k1(a1)
       - 1/331776*sp1th(N1_?,N2_?)*thth(a2,N3_?,N4_?,N5_?)*thth(N1_?,N2_?,N6_?,k1)*Hfield(N3_?,N4_?,N5_?,N6_?)*k1(a1)
       - 1/27648*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(a1,N4_?)*k1(a2)
       + 1/27648*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N3_?,N4_?,k1)*hfield(a2,N4_?)*k1(a1)
       - 1/331776*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(a1,N4_?,N5_?,N6_?)*k1(a2)
       + 1/331776*sp1th(N1_?,N2_?)*thth(N1_?,N2_?,N3_?,k1)*thth(N3_?,N4_?,N5_?,N6_?)*Hfield(a2,N4_?,N5_?,N6_?)*k1(a1)
       + 1/13824*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a1,N4_?)*k1(a2)
       - 1/13824*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N2_?,N3_?,N4_?,k1)*hfield(a2,N4_?)*k1(a1)
       - 1/55296*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a1,N3_?,N4_?,N5_?)*k1(a2)
       + 1/55296*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N2_?,N4_?,N5_?)*Hfield(a2,N3_?,N4_?,N5_?)*k1(a1)
       + 1/55296*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(a1,N2_?,N4_?,N5_?)*k1(a2)
       - 1/55296*sp1th(N1_?,N2_?)*thth(N1_?,N3_?,k1)*thth(N3_?,N4_?,N5_?)*Hfield(a2,N2_?,N4_?,N5_?)*k1(a1)
      ;


